A volumetric framework for quantum computer benchmarks

We propose a very large family of benchmarks for probing the performance of quantum computers. We call them volumetric benchmarks (VBs) because they generalize IBM's benchmark for measuring quantum volume \cite{Cross18}. The quantum volume benchmark defines a family of square circuits whose depth $d$ and width $w$ are the same. A volumetric benchmark defines a family of rectangular quantum circuits, for which $d$ and $w$ are uncoupled to allow the study of time/space performance trade-offs. Each VB defines a mapping from circuit shapes -- $(w,d)$ pairs -- to test suites $\mathcal{C}(w,d)$. A test suite is an ensemble of test circuits that share a common structure. The test suite $\mathcal{C}$ for a given circuit shape may be a single circuit $C$, a specific list of circuits $\{C_1\ldots C_N\}$ that must all be run, or a large set of possible circuits equipped with a distribution $Pr(C)$. The circuits in a given VB share a structure, which is limited only by designers' creativity. We list some known benchmarks, and other circuit families, that fit into the VB framework: several families of random circuits, periodic circuits, and algorithm-inspired circuits. The last ingredient defining a benchmark is a success criterion that defines when a processor is judged to have "passed" a given test circuit. We discuss several options. Benchmark data can be analyzed in many ways to extract many properties, but we propose a simple, universal graphical summary of results that illustrates the Pareto frontier of the $d$ vs $w$ trade-off for the processor being benchmarked. [1] A. Cross, et al., Phys. Rev. A, 100, 032328, September 2019.

==> anc/Volumetric_Benchmark_Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import pandas as pd\n",
    "import copy\n",
    "\n",
    "import seaborn as sns\n",
    "sns.set_style('white')\n",
    "sns.set_style('ticks')\n",
    "\n",
    "from matplotlib.patches import Patch, Rectangle\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "from matplotlib.colors import ListedColormap\n",
    "my_cmap = sns.color_palette(sns.color_palette(\"Blues\",200)).as_hex()\n",
    "my_cmap[0] = '#ffffff'\n",
    "blue0 = my_cmap[-1]\n",
    "my_cmap = ListedColormap(my_cmap)\n",
    "\n",
    "reds = sns.color_palette(sns.color_palette(\"Reds\",200)).as_hex()\n",
    "reds[0] = '#ffffff'\n",
    "reds = ListedColormap(reds)\n",
    "\n",
    "greens = sns.color_palette(sns.color_palette(\"Greens\",200)).as_hex()\n",
    "greens[0] = '#ffffff'\n",
    "greens = ListedColormap(greens)\n",
    "\n",
    "binary_blue = sns.color_palette(sns.color_palette(\"Blues\",200)).as_hex()\n",
    "binary_blue[0] = '#ffffff'\n",
    "blue0 = binary_blue[50]\n",
    "binary_blue = ListedColormap([binary_blue[0], blue0])\n",
    "\n",
    "diverging = sns.color_palette(sns.diverging_palette(20, 255, l=60, n=200, center=\"dark\")).as_hex()\n",
    "diverging = ListedColormap(diverging)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def volumetricPlot(data, widths, depths, prediction=None, title=None, fig=None, ax=None, \n",
    "                   cmap=my_cmap, prediction_cmap=None, color = None,\n",
    "                   flagQV = False, qv_threshold=None,\n",
    "                   figsize=(10,10), scale=1., binary=True,\n",
    "                   pass_threshold = 1.e-3, show_threshold=1.e-3):\n",
    "    if fig is None:\n",
    "        fig, ax=plt.subplots(figsize=figsize)\n",
    "    \n",
    "    if prediction_cmap is None:\n",
    "        prediction_cmap = cmap\n",
    "    if qv_threshold is None:\n",
    "        qv_threshold = pass_threshold\n",
    "        \n",
    "    if color is not None:\n",
    "        cmap = None\n",
    "        \n",
    "    for indw,w in enumerate(widths):\n",
    "        for indd,d in enumerate(depths):\n",
    "            if w==d and flagQV:\n",
    "                try:\n",
    "                    if data[d][w] > qv_threshold:\n",
    "                        edgecolor='r'\n",
    "                        linewidth=5*scale\n",
    "                except:\n",
    "                    pass\n",
    "            else:\n",
    "                edgecolor='k'\n",
    "                linewidth=1\n",
    "                \n",
    "            try:\n",
    "                datapoint = data[d][w]\n",
    "                if datapoint >= show_threshold:\n",
    "                    if datapoint < pass_threshold:\n",
    "                        datapoint = 0\n",
    "                        \n",
    "                    if color is not None:\n",
    "                        ax.scatter([indd],[indw],marker=\"s\",s=280*scale,c=color,\n",
    "                               vmin=0,vmax=1, edgecolor=edgecolor,linewidth=linewidth)\n",
    "                    else:\n",
    "                        ax.scatter([indd],[indw],marker=\"s\",s=280*scale,c=[datapoint],\n",
    "                               cmap=cmap, vmin=0,vmax=1, edgecolor=edgecolor,linewidth=linewidth)\n",
    "\n",
    "                if prediction is not None:\n",
    "                    predictionpoint = prediction[d][w]\n",
    "                    if predictionpoint < pass_threshold:\n",
    "                        predictionpoint = 0\n",
    "                    if predictionpoint >= show_threshold:\n",
    "                        ax.scatter([indd],[indw],marker=\"s\",s=30*scale,c=[predictionpoint],\n",
    "                                   cmap=prediction_cmap, vmin=0,vmax=1)\n",
    "            except:\n",
    "                try:\n",
    "                    if prediction is not None:\n",
    "                        predictionpoint = prediction[d][w]\n",
    "                        if predictionpoint < pass_threshold:\n",
    "                            predictionpoint = 0\n",
    "                        if predictionpoint >= show_threshold:\n",
    "                            ax.scatter([indd],[indw],marker=\"s\",s=30*scale,c=[prediction[d][w]],\n",
    "                                   cmap=prediction_cmap, vmin=0,vmax=1)\n",
    "\n",
    "                except:\n",
    "                    pass\n",
    "                \n",
    "    ax.set_aspect('equal')\n",
    "    plt.xlabel('Depth',fontsize=20)\n",
    "    plt.ylabel('Width',fontsize=20)\n",
    "    plt.title(title, fontsize=24, y=1.02)\n",
    "    plt.xlim(-1,len(depths))\n",
    "    plt.ylim(-1,len(widths))\n",
    "    depth_labels = [str(d)[0:len(str(d))-((len(str(d))-1)//3)*3]\n",
    "                     +['', 'k', 'M', 'G'][(len(str(d))-1)//3] \n",
    "                     for d in depths]\n",
    "    plt.xticks(ticks=range(len(depths)),labels=depth_labels,rotation=-60, fontsize=14)\n",
    "    plt.yticks(ticks=range(len(widths)),labels=widths, fontsize=14)\n",
    "\n",
    "    sns.despine()\n",
    "    return fig, ax\n",
    "    \n",
    "    \n",
    "\n",
    "def boundaryPlot(data, threshold=.5, color='k', linewidth=4, title=None, fig = None, ax=None, label=None, linestyle='-'):\n",
    "    if fig is None:\n",
    "        fig, ax=plt.subplots(figsize=(10,10))\n",
    "        ax.set_aspect('equal')\n",
    "        plt.xlabel('Depth',fontsize=20)\n",
    "        plt.ylabel('Width',fontsize=20)\n",
    "        plt.title(title, fontsize=25)\n",
    "        plt.xlim(-1,len(depths))\n",
    "        plt.ylim(-1,len(widths))\n",
    "        depth_labels = [str(d)[0:len(str(d))-((len(str(d))-1)//3)*3]\n",
    "                         +['', 'k', 'M', 'G'][(len(str(d))-1)//3] \n",
    "                         for d in depths]\n",
    "        plt.xticks(ticks=range(len(depths)),labels=depth_labels,rotation=-60, fontsize=14)\n",
    "        plt.yticks(ticks=range(len(widths)),labels=widths, fontsize=14)\n",
    "        sns.despine()\n",
    "    \n",
    "    boundries = np.array([np.argmax([-1] + [w for w in widths if data[d][w] >= threshold]) for d in depths])\n",
    "    last_good = np.max(np.append([-2],np.where(np.array(boundries)>0)[0]))\n",
    "    boundries = [x-.5 for y in boundries[0:last_good+2] for x in [y,y]]\n",
    "    markers = [y for x in range(last_good+2) for y in [x-.5,x+.5]]\n",
    "    plt.plot(markers[0:-1], boundries[0:-1], color, linewidth=linewidth, label=label, linestyle=linestyle)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Examples"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(16)])))\n",
    "widths = np.arange(1,11)\n",
    "depths = [2**n for n in range(16)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "\n",
    "dataA = {d:{w:format_data((1-(.5e-3+3.e-3*(w-1)))**(w**2.5*(d-.4)),5) for  w in widths} for d in depths}\n",
    "dataB = {d:{w:format_data((1-(.5e-3+3.e-3*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Results of a Volumetric Benchmark\\non a Hypothetical 10-Qubit Device\".format(max(widths))\n",
    "\n",
    "fig, ax = volumetricPlot(dataA, widths, depths, title=title, \n",
    "                         show_threshold=.005, pass_threshold=0.08, cmap=binary_blue, binary=True, scale= 1.4);\n",
    "boundaryPlot(dataB,threshold=.08, color = 'grey', linewidth=4, fig=fig, label = \"Device A\");\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Successful', markeredgecolor='k', markersize=18),\n",
    "                  Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Unsuccessful', markersize=18),\n",
    "                  Line2D([0,1], [0,0], color='grey', label='Model Prediction', linewidth=4)]\n",
    "ax.legend(handles=legend_elements, loc=(.60,.7), fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('intro.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = [1,2]\n",
    "depths = [2**n for n in range(16)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,5))\n",
    "\n",
    "dataA = {d:{w:format_data((1-(3e-4+3.e-2*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Volumetric Benchmarking of {} Qubits \\n Scrambling Circuits \\n Heavy Output Probability > 2/3\".format(max(widths))\n",
    "fig = volumetricPlot(dataA, widths, depths, title=title, \n",
    "                     show_threshold = 0.5, pass_threshold=0.5, cmap=binary_blue);\n",
    "\n",
    "# legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "#                           markerfacecolor=blue0,  markeredgecolor='k', label='Passed', markersize=15),\n",
    "#                    Line2D([0], [0], marker='s', color='w', \n",
    "#                           markerfacecolor='w', markeredgecolor='k', label='Failed', markersize=15)]\n",
    "# plt.legend(handles=legend_elements, loc='upper right', fontsize=18)\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('two_qubits_passed_only.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = [1,2]\n",
    "depths = [2**n for n in range(19)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,5))\n",
    "\n",
    "dataA = {d:{w:format_data((1-(3e-4+3.e-2*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Volumetric Benchmarking of {} Qubits \\n Scrambling Circuits \\n Heavy Output Probability > 2/3\".format(max(widths))\n",
    "fig = volumetricPlot(dataA, widths, depths, title=title, show_threshold = 0.01, cmap=binary_blue);\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Failed', markersize=15)]\n",
    "plt.legend(handles=legend_elements, loc='upper right', fontsize=18)\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('two_qubits_binary.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpl_toolkits.axes_grid1.axes_divider import make_axes_locatable\n",
    "from mpl_toolkits.axes_grid1.colorbar import colorbar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = [1,2]\n",
    "depths = [2**n for n in range(19)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "#     return np.round(x,l)\n",
    "    return -np.log(1-np.round(x,l))\n",
    "\n",
    "dataA = {d:{w:format_data((1-(3e-4+3.e-2*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Volumetric Benchmarking of {} Qubits \\n Scrambling Circuits \\n Heavy Output Probability\".format(max(widths))\n",
    "fig,ax = volumetricPlot(dataA, widths, depths, title=title, show_threshold=0.01);\n",
    "# boundaryPlot(dataA,threshold=.5, color = 'red', linewidth=4, fig=fig, label = \"Device A\");\n",
    "# boundaryPlot(dataB,threshold=.5, color = 'red', linewidth=3, fig=fig, label = 'Device B', linestyle='--');\n",
    "# plt.legend(fontsize=22)\n",
    "\n",
    "\n",
    "# legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "#                           markerfacecolor=blue0,  markeredgecolor='k', label='Passed', markersize=15),\n",
    "#                    Line2D([0], [0], marker='s', color='w', \n",
    "#                           markerfacecolor='w', markeredgecolor='k', label='Failed', markersize=15)]\n",
    "# plt.legend(handles=legend_elements, loc='upper right', fontsize=18)\n",
    "\n",
    "plt.savefig('two_qubits_continuous.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAKqCAYAAADMuqyQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnWeYFUXWgN9hSEoQUAEJSvQwSBQwoIIMYY1LWFQQYQVWdAEFhY9FXBUDJhQMKEFUZNeECigoUWUAURcDusJwUERkQVFyECXN9+N0z/Tc6Tt5uONQ7/PM03O7q6pPdVfXqTp1qiouJSUFh8PhcDgcf2yKxVoAh8PhcDgceccpdIfD4XA4igBOoTscDofDUQRwCt3hcDgcjiKAU+gOh8PhcBQBnEJ3OBwOh6MIUDzWAjgKHhE5CfgrcAXQCDgFOABsAZYA01X1o5gJWEgRkSrA76q6K3BuGvYsH1PV4bGSLSeIyPXAC8Bnqtoym3GmYfl8UVWvLzDhHH84RCRBVZNjLYcjI66HXsQRkb8C3wNPAB2xd/5f4AfgDOAmYIWI/FtESsZKzsKGiAwF1gE1Yi2Lw1EYEJGqIvIaMD3WsjjCcT30IoyI/B/wiPfzdeB+Vf0qcP1EoBfwkHeMB3oeazkLKeOjnL8de17bj6EsDkdh4BLgauCzWAviCMcp9CKKiLTGFA/AHar6QGQYVf0VeFZEPgU+BnqIyLOq+v4xFPUPhar+CPwYazkcDocjEmdyL7o8hL3fRWHKPIiqfgE86/28oaAFczgcDkf+43roRRARSQAu8n4+mM1ozwK/AW9GSbMzMBBoCZQBNgNzgYe8Xmsw7PWYE9bTwGjv789AFeBnL969kfG8uKWAv2NDAA2wRokCLwMTVPW3iPBLgLbABV6c3t6l/wCdVPWoiJQG+gF/ARoDFYBfvXRneOn+7qU3Grg7cIv/ighAO1VdkplTnIjUB4YDnYBqwH7MPDlFVV8PyWuKF6Yc0B/zZ0gADnvyP6Kqi0LiZTs/+U0g/12B/wF3ARcCJYAvsfe6UETKeNeuAU7DrBr/Bu5R1UOB9EZjz/t24C1siOhCIA7z9XhCVd+IkOFi4APgHazhOhE4E/gJuE1V3/TCnYa9jyswf5HfvTRfBF5Q1cNeuLLAVuBEoKWqZjApi0ht4Dsvjaq+o6SIFAP6YO+jCVAK2IB9R4+q6u6IdPz83urJfw/QASgLrAXGquorIlLCk/16oBY2xDMLGKmqe6PIN5K0srcXs7qNV9X3QsLnqOyJyPfeMwRo4cXfqKq1vOslgcHYkF1D7LvdAryPfStrI2Vw5D+uh140udQ77gaWZSeCqn6pqsMjvd1FJE5EpgCzscrid+BrTDnfAnwpItE8p6sBn2MNgcPAN5iT2U3ARyJSIeJelYCl2Pj12VgF/S1WUY4FlovIyVHu9Zh3n41YZfajp8xPApZjjYu2wA6sUj8CnAM86uXN5wfgw8DvL7zf6SrmSESkC6bQBmCzCL4C9mCV9QwReVlE4qNEn4I1qOpglXoxL94CEekWcZ+c5qeguBxYAbTDnC6PYI2qd0XkUu/acKy8bMKUwR2Y8g3jLEwBXY69g52YYn9dRKL5M9QG3gWqA8lAVewdICLnY+X0Nu/eq7HydAH2vBd4ihxV3YcpS4AeUe7l+5bMDSjzUsDbWOP1ImCXJ0dd4J/A5yJSJ0p6LbBvoxvWON4PNAdeFpHeXr4ewBoI32KNooEBOVMRkT9hZWAAUNnL6wHsWS4Wkbsj4wTIbtlbiX2/APuwb2Kld/84T67HgGbYN5jsyfI34DMROTcTGRz5hFPoRZOm3nGV3wvJA7diZvgtQAdVreZNfaoCPAOcCswUkXIhcbtiFUtLVa2jqo2A1lhv8gysAgoyDVNKK4AzVbW+qjbFKu5lWCX4XBQ5zwO6qWpjoCYwxDt/lxcvGairqg1UtQVW2Qz1wlwiIucAqOrzqnphIN0+qnqhNywRioicCbwCnAA8BVRR1VZe7+VSrKLviVkqIikD9AVuBk7xZKsOJGG91PsjwucoPwXI37AedXVVPRs4HWv8xGMWmPLYexdVrYcpd4DrvYZbJNdhjZMmqtpUVWsD1wKHgKEicmVInIaYIjtdVZt5snzrpT8HqIQ5g1ZT1RaqKlj52gQkkr5x8S/veLWnoCLxFfq/A+fGYkozGThbVWt5z6IaMBNTkq97vfiw/K7yZG+OvfP53rVpWIO2g5fmWUB371p7EWniJyIitTCrTBngPqCiqp6tqjWBzlijcrTX4Iwk22VPVa/CGhjeT73QOwdwmfe3Dqitqg0Dz2E2ZvnIdNjPkT84hV40qeodf85LIp5pd5T387qg6U5V96vqIOATTIH2i5JMH1X9PBDvI0z5gSlh/14tgSuBbUAXVV0fiLMJq9D2AZ1FxG+wBPlIVWd54Y+q6g7v/MVACnCrqm4MpHlEVZ8A/Ps0jPogsuYfQGlgvqre4jkb+veZj1WaAMOiWBieVdUJqnrUi7MH6+EBJIhI+UDYY5Gf7LAT6OfJ6svsK8hiwN8jGkFPYL31eGwthEhSgK6q+rV/QlVfIW3I6PYoctzj9bBR1W3euUHAyZiyvzZQFlDVlZiiSwF6iYj/nBZjPfjTsUZnKiLS2JN5B9ZzRkSqYZamg1hDMjWvqrodG/75AVPMYY2RI0AvVf3Zi3MQGOddK4Y5sga/tzdJe7fNAukMxxpP01X1Li8dP87bmBke0g8jBclJ2YtGY+84T1X/F7j/XqxDsBCzljgKGKfQiyZxEcd0ePNJUzL5q+UFvQCrGLeq6gdR7vWqd7w05Np2Vf0k5Lx6x2Bl0dk7vqeqv2SIYBWfX8GF3St0YRyv13ECVqmkwxv32+n9PDEsfja5zDs+E0WG2VjlfgLWM4zk3bBogf9Tn9Mxyk92WB4ylus3MA5jY6epeJYif6pfmDVnqaquCjnvO2ueKyKnhFwPe++X+3HDLFSe8l2OfR+Xe+eOYH4akNHs7vfOXwsozEsxv4EvwsaH1Xw9ZgXCRrJGVX+IOLcx8H+G94uN80P65/dn7/gK4byKNV6aiUjVkOvZLnuZ4Dc0+onI34KNVlX9XlX/pKpDosR15CPOKa5o4leclaNcP0j6cWKwxt35Eef83ktZEVkeJS3ffCoh17ZEiXPAOwbHlP17XZTJvWpncq+oU8lU9XevEXOhF7c25gDUjDTFl6vGrdeD8SvKqGZ579rpmPNWJJtDzh0I/J9u7L0g85MDwmT2ld2eYE8xgO8MF9bQ/DTsJqr6PxHZDZyEmbC3BS7vD3MQI+0ZZ/Y+PsfGvYPvYzo25t5dRIb4vVbSFHzQ3O6X13qZlNfTvGNYec3s+QFkaNQS8fy8Ya6a3rkHROSfIXHArAHFPTl+yoYcUcteFN7CLHXnYg2wySKyElgAzFHV0HfryH+cQi+a+OatBiJSLFAxAeCZIIPjxL6nb2Tl6LfOy2C99cw4KeRcWKUeJFix+/eq5v3l9F6/hZxDRCpipsxeWI/KZwfWC/LH6HNLsLcUplx89oWE98n2czoG+cku+zO5lpKL9HZmcm0v9s4j33voOyftGefofajqlyLyX8yE3A54z3Ouqw2sV9UVgfh+eT2Z3H0bmT0/yN4zDPaem2cjfF6/0VBU9aCItAOGYTMg6mHK/VzgLhFZDdyoqpGdCEc+4xR60WQB5tBSGRsPjNaDyAq/0nlHVa/ID8Gyca//U9VH8yNBz7lpDlbh/oI5rP0HM3du8sKsIG8KcF/g//JE94b3K9N9Ua5nyTHKT6zIbIjAV1zbMgkTZB82lS8zc3G09/EvbOrcNdgQj29ufykinF9en1bVwdmUK78JNgpODfgQHHNU9QBW59zvOYm2x2bFXILNYFggIqKqYRYBRz7hFHoRRFU/9VZ/awncCfwpl0n501QaRAvgjbdXBb7zHXwK8F7NsZ7L+iim1kjOx5TfYaC1qn4bEiZPa7Wr6m4R+Ql7Bs0xD+p0eIrY70GFyZBdCjw/MSTUic8rX+WxnmR2n51ivcPmRJ+22cI7Rqb5Eja3vbOIDAR8T+5/R4TLTnlNwKxb61U1MwtErlDVXSLyCzbTpAEhDXdvqqQ/tXCD5yuQr3hj5g2Adar6i6quwzzeJ4pIdWw4pSrQBZtu6SggnFNc0eVvmFdxJxG5N8pUnCBXh5xbivVg6opIhyjxnsMckx7LtaTGO97xL2HOT9786/ewcdEwWcOo5R33hCk/EelI2hhkZOPWN3lmaXIkzbHo71Gud8GmAx3CFkTJLbW8Y27yU9jpFMVp62/e8b1sNuIgrSz9TUQyPAcRaUHaDIt0zmequgUrZ/40wKrAx6r6DemZDxwFLhaRDGPk3n1nY3O1b8um3LnBL3s3RbneC1iETZErm8d7+UN3kd/ES1hjon9kBK9H7u/Mlp3xeEcecAq9iKKqX2LTd45gvfR5InJxULGLSAkRuURE3idtfvf/sLmr/rQTf1GPl4JKXURO8Bb8SPTu8Xge5V2CNSAqAO+ISL3Avfz5rBUx57eXw9IIYZ13rCQiqcpWRIqJSFfSewaXjojrm2LPIGvGYo5El4jIE2Kb3vj3uoS0Z/u4qm4NSyCb5CU/hZ0TgTfFVncDUncKHIEpktE5SGsiNiTRGCu3qfPeRaQVNkc8Dng9OKUygD8n3Z/qFdk7x5tW+RLevHsROTtwj4penDMxs/ikHMieUx7BfAl6icgYb6qpL8efgAnez2c1YtW6XOB/E6dJ+p0Z/e/xDhHpFIwgIldhzodHsaFARwHyR2vFO3KAqj4nIv6yqX/y/naLyEasMVeLtFb7fmAyMDqiJ3QvZk67Cljkxd0G1CdtjPJGDVkuMxf0xHpM5wDrRGQN1lhoAJTEGhqXeeN1WeINPbyFTYl7RkRGYV6+Z2Bmyl9J886NdMT7CjNvvyoiydi84LCpRKjqWhG5Dqvgb8Gm7/grZfkNghnYSmm5Jo/5Keysx8zg33uOaadiswKOAkNV9T/ZTUhVt3kNnDmYNaeziHyNOcD5Xu0fkHFhI5+ZWKOgLGZVeS1KuEHYs2+DrYb2Dab0BGugHAL+UpDjxqq6RkT6YI2QUcDN3jd/KmllbzG2VkJe+RqzXJ0GfCMim9QWYfoXNn3uL9hY+f+wchl0cB2lqhqSpiMfcT30Io6qLscqsb5YL3c3piDrYtPb3sJWiqqpqsMizZrePN5rsKk7i7BKsSnWK5gFtFHVaKu35VTWLZgyH4GtgX4GNh1rC9bYaBplrnJmXIUtbrEKc4RqhD2DKdg0L78XdpmkX9GrH1bpx2HPr34Wss/00nsO8zhvirfYDFapX6OBNczzQG7zU9hZhc28WIKVzxMwhdxWVZ/KaWKeR3VjbEGbTdhzOhmzAvXDVmHbFSXuftLmkM+P5mzmfSsdgBsxk3Nl7547scZdS1Ut8F6p2j4BwbLXBFt+eCU2bHBZlGmEOb3POmwIZD02FFFXRKqoagrWGB+CLd9b3pOnGPYc26tqdveUcOSBuJSU3MwwcTgcjrwjaZuVvKmq3bMI7nA4MuGP1IJ3OBwOh8MRBafQHQ6Hw+EoAjiF7nA4HA5HEcApdIfD4XA4igDOKc7hcDgcjiKA66E7HA6Hw1EEcArd4XA4HI4igFPoDofD4XAUAQrl0q/eDksbvJ+1VfX7LMJ/j60q1ldVpxWgaH8oRMR3kGisql8Hzp+MrdF+Cbaq08/YVofzsed4parOLUC5rsBWAduoqrWyGSeas8cRbHUsBd7AtrM8nB9yHgtE5HrgBeAzVW0ZY3HylT/KojEicha2uUkHbBOdeOyb+AR4TVVnZRK9yBCoR3NCkqpeHFFnl1PVXG8TfKw5lt9g4Blnu44VkUexveZfVNXrMwtbKBW6o8CZgW2qchBYjS1RujGmEmWfr0m/53gJbN3qC7ClQ68Skfaq+nsshHP8sRCRW7ENTooDu7BtUeOxPeWvAa7xNi/q/EdSUrlkJbY5UxB/eWGAD0Pi/LdAJXLkCKfQizYJ3vE7/4S3NWmi9/MKVV0UuNYeU5AZ9vQuRNzs7cyWDhFpAMzDFPtd5HEjFEfRR0QuBcZhm9pcA8xW1aOB692x3coSgRexzUeKLKp6VeQ5EbkYb8tfbyMWRyHGKfQijKquDTkd3Gt8aUT49QUrUcHh7Xj2f8Dr2C5aTqEXEbztSC8C5gYVbj4wwjve7m2ukw5VfUNEtgPvA91EpKGqrsnH+zsc+Ypzijv+SG3EFUGz9HLveIpniXAUDU7CdgX8RkRuFZGT8ildfw/zldECqOoHpFm4WuXTfR2OAqHI9tADThqrsa38bgP6YNuG/gosA+5X1U9D4nYF/g60xPZE3o45yDwTuSe2iCwB2gLnY73ff2JbKO4BVgAPRNsrXERqAyMxh7RqwF5s+8HxqvpelDjlgIGYibAeNt63BngemBxhMkznFBfpWBb43VdVp2XmsCEiTbEezcVePncCScAjmeSvLtZT7uDFWQs8Rvox8PykROD//SHylMPKQXesHBzGxuRfAJ5X1SMR4Zdg77YVVg5u9/4vjeVlKjAprNcoIo2xrSsTsXe7G2twPBRtb28RORUrP12w7Sm3AnOxPep/jgib4qVZEXPougnb4nUP5tw4QlV/FpHmwD1YD7c0tk3pvao6L+T+VbCtdC/xnk8ZbFz5c+BZVX0zIvw04K/YnuNnAYOxbU/XAu3C8ujFK4Pte98aG4Ntp6rbo4X38vQ1NpY7DrhXRF4EnsrjHtv+draXAR9lEu4SbB/wDPuai8hpwHDgCuzb+R3L04vAC5EOmoFvrCLwJ2wr3MbAAex7+oeqfisidYD7gY7YlsUKjFXVf4cJKCKdsXqhJfbeNmNl5yFV/TGTvBUEJUTkNuB6rEzuw8r+/ZF1ReB51APGAFdivj1zVLVPIFyO8uc9v9tJc3T8lfSOs7+GCZ6Tb9ALXwH7zrt5eTjq3edVYIKqHsjsQUWkdTG2b31LoBRWJu/Mbnw4PnroxbEX8jCmVJKxAtEZWC4i5wUDi8hIYCb2Ie0CvsSeU2dggYgMjnKf3sDb2F7Eyd59uwEfiUjY2NSfsA9/ALaP8mrso74cWCwid4fEOQNrWDzk3ed7bLy7JfAMppgy40Pgi4jfH2KFNiqeF+inwLXYs/sa2yf8auATEekfEqe1F6cv1sNajX24/ybN1Jnf/Nk7Lo38kLwG3ufAaGy/7Q1YpXA+tpf4XBEpFSXdPpjZ9SLgB0yRNgeexmYLpENEemO9vn5ABew9xwFdgQ9FpFPIPSpjz+sWrBxswCqivwMrvYojkjjseT6DKYj1WBn/K/CeiFyONRDbY2XlN+A8L69tImRuhr3XO7znswmrmMpgiucN79sI4zbMm307VpZ+VdU9YQG9ZzwbU+arsb2yM1PmqOoOVW2MNSZfxxomg4BkEZkvIpeKSFxmaUTBbzTfISIviMgFYXvIq+o3qvptSJk6H3tmt2FlezXwE+bHMQWrL8pGufcDWKVfC3PEK4fVF8u8d/O593sL1qBpAvxLRK6LkCFORKZgz7QT1qD4GqiClaUvReRYz56YgzXcT8bKUFlMQa7wnlkY/8Ya2uuwhvZGyF3+RCQB+5b+htU9/8XeSyvMAfI9EQk2/n1y9A2KSH1MP9wNNPRk34DVDY8AH4tI1cwfVWpag7A65hKsQbMO60wsx5x9s8XxoNAFeyA9VLWqqp6NebCuwVpBd6UGFKmE9WZ+A9qqah1VbYX1sPwx2QdF5MSQ+wzEeh01vakP1bDKvgTwvNeS9+9TC/M0LwPcB1RU1bNVtSbWcNgDjBaRLhH3mIY5un0M1FXVJqraAKvo9gF9RKRXtAfhObX0Cf72/jL01gKyngM86/0cDFRS1RZY6/UGrEU6KfhRiUhp4CVMmf0LOM17jqd5z+SiaPfLKSJSQkSqichN2Ed0EPi/iDDxWCOtHtboqqGqZ6lqAtazTMY+pIej3OZmrLFURVWbATWAR71rgyLerWDPqxRwL1A5UB7GYQ2917xeapCaWC/wHFVt4L3X1ljP4nTgxhC5ymONqj6qerqn9BK9dBp5eX3dk6G5d4+PsO9+aERaU7HGwGvY+2ripXca9i4BRkapCM8DblNVUdU6WMMlAyJSHFNiHbBn3l5VfwkLG4aqJqnq1ZjyvBdrPPwJeBdYKyKDM1GgYYzCGiFxWG9yObBNRN7yTPsNo0X06oo5QCXsGVdT1RaqKsA5WIMoEZgYJYm/Y72x6l6ZaopZlapiTmj/weqSpphS8afO3RaRzq3Yd7gF6KCq1bzyVgVr6J0KzPSsU8eKFlgHp4aXt7qYEi5JoL6NoDlwkVdOqwFjvfO5yd+9WAP3CeybbeF9Ty2AbVh57REiQ7a/Qe87mOOdTwJqqWoz75tpAHyFNcJmZPWwvGmTT3g/b8aeW0sv7eXAuVml4XM8KHSA+1T1Nf+HZ6J50PsZ7KGfiRU6VdWlgfBHVPUB7KN6A2t5RrIJ+Ivf21DVQ6p6G/ayy2Ivymc4VhlPV9W7VPVg4F5vY2Z4sJYfkNrjvRhT3J1VdWMgThLWEAH7kPKTuzAl9ICqPu2bl1U1RVWnYgq6OOmd0K4mrefR3zdvqepB75mkc8bLIR+ISIr/hynwzVjFWRy4LMSk3RWrMBS4RlVTLRKek9PVWMPk7yJSOeSea4C/qepeL84RL78HsCGP4NjqMEyZz1DVu1X1kBfnEPbe/4s1dK4MuU9vVU0dz1XVTzDTLVjFEsY0Vf1XIM5S0szHW4DrVXW/d20fVgmCDUMBICKnY43cA8BNfj69OHtIK48nYcolks3A44E42yIDeD3oF7Ce2jogMfgecoKqblHVu7EKrydW6Z0JPAVsFpEm2UxnPfb9LwucrohZesYBq0VktYhcExJ9EFYP/Be4VlV3BNJdiTXMU4BeURoGi1X1EX+YR82B9S3v2u9YOf3Fu3bIkwegiW+N8BrOo7zz12lgmE5V96vqIMyiVxOzFh0rHlDVf6tqiifLFqzjAtHL8UxV/cgLf0hV9+Qhf4294zT/+/PifIG3LgLWaQsju99gD6yzuBWrj/8XiLMOs7TuBy4Sm02RGcOwemS6qk4IPLefMavFrizip3K8KPR3Q875Y2/lA+e+xxYqaSoiD3njMGkRVLupal9VDZvW9bxfcUYw1TteETjnm4ZfiSLvq1hl0CxgsrncO87VkLEcYDLW2/xzyLVcISInYEMPmcnqn+/o9cDAertgSu1QSJzn8iDW16QNFXyIfdBrMTNdSeCVkCGOzt5xtqpm+JDVFt35rxc/MfI6MN//yAJxDpK2kEawDPnv6fmQ+6RgCq2mqr4acXmHqi6LjIM1JiC8EQk2VS8Sv7H3gWZcZMdXoqk9GlX9QVVPBk5W1bDKIzjeGGad+iTy+YTwNHAdNmTRTlV/yiJ8lngV/6tYpfe6d7o81mvObhrfqmobrPf2AGZyDfpENAReFZHpEWZ9/z0/G/KMfeWxHOv9Xx55nczf26equjPimv/e4kl7Bxdg5WKrmvNeGH45y0qp5CezQ8755bh8oJ4IEubDkNv8+bN1JopI2+D9VPUZVe2uqq+TkZx8g/47fUlVM/gEeQrenzlxReT1CPz6MoN/hNdQzPbCRoXVKS6nU1P8D+1IlOsZnFmw3gjYBwKAqv4kIk9iZp5/AP8QkW+ABcA7wHtRFBRYRRCGv0JbPUh1zKrpnXtARP4ZJd4R7P0INv5TNyK9dHi9qvyeUlMPU3IAL4hI2PP1n18ZrPe2EXOEIRN5vsqDTNHmoZfFWt/DMaX+SyCc30O6SkSijUfV8JMKuRZWfiCiDHk9imreuWjv6buw81hvOgx/MZPSUa6HyeZbfMLM2X75zTDmrKoHvPHHc7B3Xwcz3Z8VCBbWCcjK6eoyzFkOTNnmS73j+b/cjCn0klij7k2sgZcjVPVzbNz6DjEv+ouxxvG12LPvjQ11+RaOM73jF0Tnc2x46cyQa7l9b5D27vxyXVZElhOO37gJK9cFRVhZDi7KUzriN4SXodzm716sYX4esATYLbY40Dzg7UwsQzn5BrP7/nsT/v5NaBt684fs8lxfFlaFHuwRRHNUCuKPR4Z6LpL2oWSJqt4mIp9hJrXzMOVUHxs/3iYio1T12ZCokS1qH998eYI37hLszTXPhkj+FB2/dXgsV6sKynpe1FBpnBRxDLNYQA5MSNnFMyf/n5hXd3vMU3WJd9nPRx3vLzPCpkRlVX78CjbYgs/pe8rtFMJozxjMypMtxLzyHyejhWIjZir/WybRo5kvfU7AeuY/YY2FiYT3WrMjZ2nM3DkY61WDLf37LOZVHLnSWY7xelxvAW+JyL3YrIEGmAOrr9B9C8fejCmk4peBsPHr/Hhvfrkug/VmMyO/pvplh9yU5bAylKv8qeonInI2Niz2Z+9aV+9vooi8CgwK6VnnRO68vv8McpMP9WVhVejbsUq0JOZ5GHVqiveBV/R+5sv0DFV9CXjJG09NxMzOV2IOGFNE5GdVfSsiWpgpEtIK5R5VPSQiwZd2ath4YxT8xkqkM1VB4su6X1Vz4mzkN26ixTkhyvn8YC6m0M8OnPPzcZWqvlGA9w42KMtQcNPz8hVvWOcDrEHyJTYk8gWQrKrbRaQkmSv0rNiCTWPzp81dJiLXqurLOZDxDMyR7G+kNZySgSexscdojflo6d2GOTm9q6q3RgunqhtF5HbM7Fk/cGkf5gtRPjSicVIgbEHgl+t3VDUrs+4fkVznT1WTgeu8sns+VidcjtULvbDvM9R5M5v47zSv7z/YESxLeJ2R7fqyUCp0VU0RkdVYD7YZ6Z1WImmGmQGPYtNGco3nvS7AAVVd641Vv4qNoZXClEUHbCwwUqE3BBaRkabecQ2Aqu4SkV+wxkED0hZDCcoRj1WA3wMbPMeZdYH7hMle2ZNvPebYkR8blHyHPdcyIlIjrPfjDSG08GTd6I2lKtYTa0aah3SQhJBz+YU/LBA0DX+DvYcG0SJ502n2Aus1B3NHg6jqThHZhnmLNyTEhCciA7A1BF5X1Um5uU8B0A9TksnA+SH5r5ExSo74yB9qEJGxmKPT4yKyQLOYsubFqY6V63is9zofeFxVF+RBpjjMFFrabujpAAAgAElEQVRcRIZp5ivQ+SbaoKyKeR83J3r95FsQvs2DnJnxjXfMrFzXwjznv4vie1OYyXH+xKYd1sL8VJI8X5ck7+8uEemHNVi7iEhZzf36/IrVb82xmTxhZPn+vWGuTdgwbDPCh2KyXV8WZqe4t73jzRJ9fjCkTSV4P8w5IYfcgo17PB55QW1VNf/DjY+8DvSOcJrxPXv9OdpBxwbfSe+mKHL0whoHq0jr5fqV1xViS2FG0hXztk7IJ2Xuezj7eY4m661Y724JaeXJb+z0DJmeBTZFqKDwTblBn4Z3vONfPYtOOjznx6WYY1w0L9zs4r+nPpEXvPJwPWb1iTYmHgtqece1URozwXUG8toJuB9rKJ5KyBz+KJTATLITgYaqemkelTnYWPsRbAgm2toSPr6TZXBRKb9M/S3MyUtEWpA2TLUw8no+sRTr/dUVkQ5RwjyHOZw9VkAyFCS5yV9VTIG+LyLVQsIvDvwfVo9nF//9XyshKxeKSA3SnHGzev9+fZnBCubVn9neqbAwK/RxmAm9PjBfbPONVESkgog8iFWQRzAntrwyw0vrTyLyf8EPVUQakdZ4CPNQbQE84ysMrxHyJDYH/kcg2Bt7BKugeonImKCSEVtwZoL389lAI+U9zKP7JODNgPc7ItIWW2wG0qa35Bf3Yb2ikSJyi2c98Bd86I2NVYOtbuf3jmdjJtvq2Jzril6ceBG5i/ApW3lCREp5af/JO/Vk4PIrWGu/HhmfXX3sgyoOrNIoK/TlgLGYA9N1Xhnyn1cJbKrk+VhPb3oe75Of+NafjmLrDgBmsRJbTCb4beWpIeI1GAZ5P3tL+CI7kfyE9bgGavj+BLmR43vSvpXxIvKE2PS9VETkFBF5GGu07ibtGwNrXPyCTZF6SWxeuh+vFebhHIdZYj7PD5lD8rCXtEbRS0GlJyIniMh4rPF4hJBOSmEnN/nzpsgtwXTbS0Gl7lkT/enKK/LYAXwN66VXAWZ7Cty/z5mYwj8Ra2xEWnMjGYsNL3QRkXt8vSO2kM0rpDnNZUmhNLmD9Q7F9s2ehXmcJostE/gzNm5RH2th/YotGpPnj0ZVvxPbTvFJTOneLiLfeferh32g7xC+IttqrBfbQ8wzvh42tr8Tm1OaunKWqq4RkT6YqWYUZoVQrNfi70e8mEBF6g1DXIMp9nbADyLyNabgfUev51Q1XxWFqr7njTeOwxY/uMt7JjVIK2jTCShQVT0iIj29PFwO/E9E1mDzhitjCzLkVqk/JSKRH2JpbKjEt2aMV5vP78vzu9giPQswj+tN3pBOSczsGo9tG9mZPKKqX3pm9alYGRrhldu6WHk4QMS85ULAVKyXega2utU6TM762Fjj99jQSx3SvPhzjarOF5HXsZ7vJBFplNkYuDfVMCvHu9zwD6z3f4v/F6hjTsLyXwxrkPdQ1VTTqapuE1sieg62jkFn73ssR5pX8weYI11Bci9mkr4KWCQiG7HFU+qTNr57o0ZZnvkPQG7y1x9bqfFi4HsR+RbzyaqL1RE7yON7UdWDgTrlYmCDV6fEY7NC4jDv9Gs0YknpkLR+8PTBy9i6HzeJyA+Yqf1ETOdky4m0MPfQ/akkzYAhmOm3uPe7EmaOvg84U1Xn5OM9n8Iq9nnYNJim2JjoMmzFoj9HMWlPwqa4fI+12vdic8PPDpvb6M2DbIaZjHZgqwqdghXEodgCKQcj4mzELAH3Yj3OBKyF+CHQS1Xz4rgUFVV9HDMfvop5gjbDKvqlmIXk+sh5yKqq2BDAE1gF2Rhr3Awhb9aURpjHq//XGvvgt2ANpIvVFq+JzMMa7F3ej01rOhP7wL/FVn07W1V/yINcwXtNw3wIXiWtDP2O+RO00Ij9AGKN2tzzllijbB1mgq+HlbF7sPftr3iVX9aVodiKiLWxd3LMUVsc6VbMUeoxzKp0IjYuejJmEfsHZubPsBiSqn6IlesnsIWlGnnxlmJ+CR00fF5/fubhMOaT0QMbpiuHlbffsM5QG1XNy7oPMSU3+VPVDVh5noTN0qiDfe+bsR7/WaqaJ38r7z5rsW/jfqy3fiY2Fu7X4edq+JolYWnNxKx3b2AW0YZYg+BSzDcqW8SlpGR7ZosjBEnbwONmVZ2QRXCHw+FwOAqEQt1DdzgcDofDkT2cQnc4HA6HowjgFLrD4XA4HEUAp9AdDofD4SgCOKc4h8PhcDiKAK6H7nA4HA5HEcApdIfD4XA4igBOoTscDofDUQRwCt3hcDgcjiKAU+gOh8PhcBQBnEJ3OBwOh6MI4BS6w+FwOBxFAKfQHQ6Hw+EoAjiF7nA4HA5HEcApdIfD4XA4igDFYy1ALOjfv3/Kc889F2sxHA6Hw1G0iIvlzY/LHvrOnTtjLYLD4XA4HPnKcanQHQ6Hw+EoajiF7nA4HA5HEcApdIfD4XA4igBOoTscDofDUQRwCt3hcDgcjiKAU+gOh8PhcBQBnEJ3OBwOh6MI4BS6w+FwOBxFgONypTiHw5E//P777+zYsYO9e/dy5MiRWIvjcOQb8fHxlCtXjkqVKlGqVKlYi5MtnEJ3OBy54vfff+eHH36gYsWK1KpVixIlShAXF9OVLx2OfCElJYVDhw6xZ88efvjhB04//fQ/hFJ3JneHw5ErduzYQcWKFTnllFMoWbKkU+aOIkNcXBwlS5bklFNOoWLFiuzYsSPWImULp9AdDkeu2Lt3L+XLl4+1GA5HgVK+fHn27t0bazGyhVPoDocjVxw5coQSJUrEWgyHo0ApUaLEH8Y/JOZj6CJSF3gcuBDYD7wG3KGqv4lII+BpoAWwGbhXVV8KSaMSsAYYqarTjpXsDsfxjjOzO4o6f6QyHtMeuoiUBOYAvwOtgV5AF2CMiJTyrn0JNAUeBqaJyLkhST0OVDkmQjscDofDUQiJtcn9HKAecL2qJqtqEnAnptgbArWAu1R1vao+D3wFXBxMQEQu9dL55RjK7XA4HA5HoSLWCl2By1R1X+BcClAB8N0K+4tIMRE5H2gAfO4HFJFywCRgAHDw2IjscDgcDkfhI6YKXVV/UdXF/m8RKQYMBhar6kZgFPAgpqxXAI+p6qJAEo8A81V1aVb3EpEBIvKpiHy6c+fOfM2Hw+HIH1KOHIpJ3Pxg69atTJo0ie7du9O6dWsaNWpE27ZtGTp0KB9++GFMZTtWzJ07l02bNqX+njlzJiLCtGnTYidUBA8//DAtW7aMtRgFQsyd4iIYBzQHWolIcaA+8BwwFTgbGCciq1R1poi0Ba4EzspOwqo6BZgC0K1bt5SCEN7hcOSNuPgSHJ3VL1dxi3V9Pp+lyT7z589n1KhR7N+/n4YNG3LJJZdQpkwZNm/eTFJSEvPmzaNbt26MGTOGYsVibRgtGMaOHcvUqVOZPXt26rmEhAQGDx5Ms2bNYihZGu+++y7Tpk2jTJkysRalQCgUCl1E4jDHtoFAd1VdLSJ9gQuABFU9CnwmIjWAe0VkHqbkb1bV3TET3OFwHPesWLGCoUOHUqFCBSZMmEDr1q3TXd+xYwfDhg1j5syZNGzYkN69e8dI0oJl+/btGc4lJCSQkJAQA2kyMm3aNMaOHcvRo0djLUqBEfOmomdmfx74O3CNqr7lXWoF/NdT5j6fAXVIc6b7l4jsE5F9QDVgkohMOnbSOxyO45mDBw/yz3/+E4BnnnkmgzIHqFSpEuPGjaNs2bI899xzpKQ4A+GxZNOmTfTu3ZsHH3yQM888k4oVK8ZapAIj5godeAy4FuimqjMD57cAkU27BGA98B/MHN8s8LcVuMv7czgcjgJn6dKlbN68mXbt2nH22WdHDVexYkUGDBjAX/7yF3777bd011avXs3AgQM599xzadKkCZ07d+aVV17JoPgTExPp3bs369ev56abbqJFixY0b96cG264gbVr12a45y+//MLo0aNp06YNjRo1IjExkbFjx7Jv37504Xr37k1iYiJJSUkkJibStGlThgwZknp99uzZ9O7dm1atWtGoUSMuvPBChg0blm6sPDExkVmzZgHQpUsXEhMTgehj6F999VVqnhs3bsxll13GpEmTOHgwvW+zL9tPP/3EsGHDOPfcc2natCm9evXik08+ifq8g6xcuZIvvviCfv368eqrr3LiiSdmK94fkZia3EXkPGAocDvwqYhUDVz+NzBSRMYDE7C56COBYap6APg2Iq0jwM+q+vMxEd7hcBz3vPfeewC0b98+y7A33nhjhnNJSUkMHjyYEiVK0KlTJypVqsSyZcsYPXo0a9as4b777ksX/scff6RHjx7UqlWLq6++mg0bNvDBBx+watUqFixYQKVKlQDYsmULPXv2ZOvWrbRr1466deuSnJzM1KlTWbFiBS+99FI6xbZz506GDh1K+/btKVu2LHXr1gXMgez555+nQYMGdO3albi4OFauXMncuXP57LPPmD9/PqVLl6ZPnz7MmjWLtWvXcs0111CnTp2oz2Hx4sUMGTKEYsWK0aFDB0455RQ+/vhjxo8fz7Jly3jhhRcoWbJkavj9+/dz7bXXcsIJJ9ClSxe2bdvGu+++S//+/Zk1axb169fP9Lk3bdqUefPmUbNmzSzf0R+dWI+hd/eOD3p/QUoA7YFHgVXAj8Aobz66w+FwxJyNGzcCcOaZZ+Y47oEDBxg5ciTlypVjxowZ1KhRA4Dhw4czdOhQZsyYQYcOHWjbtm1qnE2bNtGrVy/uvPPO1BXM7rzzTmbMmMGCBQvo2bMnAKNHj071ur/44otT40+fPp0xY8YwYcIERowYkXr+119/pW/fvowcOTL13NatW5k2bRqtWrXixRdfJD4+PvXagAEDSEpK4tNPP+XCCy/k+uuvZ+3ataxdu5aePXtGHTfft28fo0aNonTp0kyfPp2zzjKf5sOHDzNy5EjmzJnDs88+y6BBg1Lj7Nq1ixYtWvDEE0+kLjVcv359xo8fz1tvvcXw4cMzfc5+4+R4IKYKXVWHA5m9jU+Ai7KZVo18EcrhcDiyie8IFrZJzcKFC1HVDOc7dOhAQkIC77//Pjt27GDEiBGpyhygWLFiDBs2jAULFvDmm2+mU+gAN9xwQ7rlSNu2bcuMGTPYvHkzAD///DNLly6lbdu26ZQ5wHXXXcfzzz/PrFmz0il0gE6dOqX7XbJkSR555BHq1auXTpkDtGrViqSkpFBHuMxYvHgxu3fvZuDAganKHKB48eKMGjWKRYsW8eabb6ZT6AD9+vVLt29A27ZtGT9+fGqeHUase+iFjg8++ICBAweGjknlhdq1azN58mQ6duyYr+k6HI7YUaFCBQD27NmT4drChQuZM2dOhvPVq1cnISGBr7/+GrAx9KeeeipDuPj4+Az1UKlSpTjttNPSnStbtixA6vjzmjVrSElJYdeuXaHplihRgh9//JGtW7dSpUraitnBRgXYuP+VV17J0aNHWbduHevXr2fTpk2oKitWrADIsce4n59WrVpluFapUiVq165NcnIye/fupVy5cqnXatWqlWmeHYZT6BHceOONfPPNN/me7oYNG7jxxhv57rvv8j1th8MRG2rUqMGqVavYuHEjTZo0SXft0Ucf5dFHH039PW3aNB58MG1k0d+S85133oma/u7d6WflBseWffzeuu9E5zcuVq1axapVq6KmvWvXrnQKvXTp0hnCLFy4kMcee4zvv/8egBNPPJFGjRrRoEEDVqxYkWOPfd8hz1fIkVSuXJnk5GQOHDiQTqFH5jsyzw7DKfRjyIYNG2ItgsPhyEfat2/P3LlzWbRoEVdeeWWO4vpOadOmTeP888/PN5n8dAcOHJjOWz2nfPnllwwZMoSqVasybtw4GjduTM2aNYmLi2PKlCmpvfSc4C/o8vPP4b7LfmPEt3w4ckZhmLZWqJg8eXKhWQjB4XAUbhITE6lSpQqLFi1i5cqVmYaN7E2KCECq6T3Irl27GDNmDG+99VaGa1mRWboATz75JFOmTMnSXP3OO+9w9OhR7r77bi6//HJOP/301J6xb2kM5ik724z6detnn32W4dq+fftITk7mjDPOCLVEOLLGKfQI2rVrlzoGlZKSQvmTXEvR4XCEU7p0aR555BEABg0axMKFCzOEOXz4MG+88QYTJ04ESF36tWPHjpQtW5apU6dmsN6NHTuW6dOn88MPP+RYppo1a9KqVSuWLl3K/Pnz012bPXs2Tz/9NMuWLctSaZYqVQqAbdu2pTv/0UcfMXfu3NS8+RQvbgbfQ4eir6nfoUMHypUrx8svv8zq1atTzx8+fJgxY8bw22+/0blz52zk0hGGM7lnwZ7duzjrvowfaXZZfWenrAM5HI4/LOeddx5TpkxhxIgR3HzzzdSqVYtzzjmHChUqsHXrVpYvX8727ds54YQTGDJkCJdffjlgnvH3338/w4cPp2vXrnTo0IHKlSuzcuVKvvrqKxo3bky/frlb1/7ee++lV69eDBkyhDZt2lC/fn02bNjAkiVLqFChAnfffXeWaVx22WW88MIL3HPPPaxcuZJTTz0VVWX58uVUrFiR7du3s2vXrtTw/nj8Qw89ROvWrRk8eHCGNMuWLcsDDzzArbfeSo8ePejYsSMnn3wyH3/8MevWraNly5bccMMNucqzwyl0h8PhyDMXXXQR8+bN4+2332bBggUsWbKEnTt3Ur58eerVq0ffvn3p3r17hmVHL730UqpWrcrkyZNZtmwZBw4coHr16gwcOJD+/fvnehOROnXqMHPmTJ555hmSkpL46KOPqFy5Mp07d2bQoEHZWmQlISGBKVOm8OSTT7J48WLi4+OpXr06t9xyC927d6dNmzYkJSWlLphz7bXX8vnnn/Ppp5+yfv16+vbtG5pup06dePnll5k4cSLLli3j4MGDnH766YwYMYI+ffqkm57myBlxsfYSFJG62MYsFwL7gdeAO1T1NxG5Altwph62d/rtqjrPi/c9cEZIki+oaqbN2m7duqXMnDkzsyCpxMXF5WsPPdbP2+HIL5KTk/Pd3yTlyCHi4nNXoeclrsORGTko61k7EhQgMR1DF5GSwBzgd6A10AvoAowRkYbAG8BkbIvUfwOzRcRfU7AVcFrgrze2b/rTxzIPDocj/8iLQnbK3HG8E2uTu79r2jmqug9IFpE7sX3RFwJPqeoEL+yjIjIKOA/4TlV/8RMRkROBB4D7VDWj+6TD4XA4HEWcWCt0BS7zlLlPClBBVRcACwBEpATQBygFfBSSzhAv3qMh1xwOh8PhKPLEei33X4DF/m9vb/TBEecaAF8D8cBIVU03v0NESgHDgDtVNf2+hA6Hw+FwHCfEuoceyTigOTY+7vOT9/sC4DER+VZV3wxcvwpzRHgxs4RFZAAwAKBatWr5KbPD4XA4HDGnUCh0EYnDPN0HAt1VNXXFAVXdBXwBfCEijYCbgaBCvwZ4Q1V/zeweqjoFmALm5Z6/OXA4HA6HI7bEfKU4z8z+PPB34BpVfcs730REWkcEXwOcEohbCkgEsjcHzeFwOByOIkrMFTrwGHAt0E1Vg4r5amBiRNgWQHLgd2OgNLCsQCV0OBwOh6OQE1OTu4icBwwFbgc+FZGqgcvPA7eKyBhgGnAp0AMIbkvUCPg+K3O7w+FwOBxFnVj30Lt7xweBHyP+fgAuAToBXwE3YuPrnwfiVwF2HDNpHQ6Hw+EopMR62tpwYHgmQZaR3uM9Mv7DwMP5LZfD4XA4HH80Yt1DdzgcDofDkQ8UimlrhZnyJ1VwW6A6HA6Ho9DjeuhZsHvXTlJSUnL953A4ss+Ro0diEjc/2Lp1K5MmTaJ79+60bt2aRo0a0bZtW4YOHcqHH34YU9mOFXPnzmXTpk2pv2fOnImIMG3atNgJBbz77rv06NGD5s2b06RJE7p06cJrr70WU5kKAtdDdzgchYb4YvG88d1LuYrbvU6vfJYm+8yfP59Ro0axf/9+GjZsyCWXXEKZMmXYvHkzSUlJzJs3j27dujFmzBiKFSua/aixY8cydepUZs+enXouISGBwYMH06xZs5jJNXHiRB5//HFOOeUUrrzySooXL84HH3zAXXfdxTfffMM///nPmMmW3ziFngUnVajInt27Yi2Gw+EopKxYsYKhQ4dSoUIFJkyYQOvW6dfD2rFjB8OGDWPmzJk0bNiQ3r17x0jSgmX79u0ZziUkJGR3H/EC4ccff+Tpp5+mRo0avPHGG1SsWBGAYcOG0atXL/71r3/RtWtXzjrrrJjJmJ84hZ4Fe3bv4qz7FuY6vht/dziKLgcPHkzt4T3zzDOcffbZGcJUqlSJcePG0aFDB5577jmuu+464uLijrWoxyXvv/8+hw4dom/fvqnKHKBMmTL07duXESNGsHTp0iKj0Ium7cfhcDiOAUuXLmXz5s20a9cuVJn7VKxYkQEDBvCXv/yF335Lvynk6tWrGThwIOeeey5NmjShc+fOvPLKKxl8cBITE+nduzfr16/npptuokWLFjRv3pwbbriBtWvXZrjnL7/8wujRo2nTpg2NGjUiMTGRsWPHsm/fvnThevfuTWJiIklJSSQmJtK0aVOGDBmSen327Nn07t2bVq1a0ahRIy688EKGDRuWbqw8MTGRWbNmAdClSxcSExOB6GPoX331VWqeGzduzGWXXcakSZM4ePBgqGw//fQTw4YN49xzz6Vp06b06tWLTz75JOrz9mnUqBFDhgzh/PPPz3CtZMmSAPz6a9FZl6zQ9NC9ddk/A4aq6mLvXC1s+dcLsMVm7lXVl7xr04C/hiS1QVXrHAuZHQ7H8c17770HQPv27bMMe+ONN2Y4l5SUxODBgylRogSdOnWiUqVKLFu2jNGjR7NmzRruu+++dOF//PFHevToQa1atbj66qvZsGEDH3zwAatWrWLBggVUqlQJgC1bttCzZ0+2bt1Ku3btqFu3LsnJyUydOpUVK1bw0ksvceKJJ6amu3PnToYOHUr79u0pW7YsdevWBeDhhx/m+eefp0GDBnTt2pW4uDhWrlzJ3Llz+eyzz5g/fz6lS5emT58+zJo1i7Vr13LNNddQp070Knjx4sUMGTKEYsWK0aFDB0455RQ+/vhjxo8fz7Jly3jhhRdSlS3A/v37ufbaaznhhBPo0qUL27Zt491336V///7MmjWL+vXrR71X06ZNadq0aVQ5AOrVqxc1/h+NQqHQRaQ08DJwVuBcKWxf9PWYQq8LvCAi+1V1NjAEGBlIpgq2EM24YyW3w+E4vtm4cSMAZ555Zo7jHjhwgJEjR1KuXDlmzJhBjRo1ABg+fDhDhw5lxowZdOjQgbZt26bG2bRpE7169eLOO+9MNdvfeeedzJgxgwULFtCzZ08ARo8enep1f/HFF6fGnz59OmPGjGHChAmMGDEi9fyvv/5K3759GTkyrUrdunUr06ZNo1WrVrz44ovEx8enXhswYABJSUl8+umnXHjhhVx//fWsXbuWtWvX0rNnz6jj5vv27WPUqFGULl2a6dOnp5q6Dx8+zMiRI5kzZw7PPvssgwYNSo2za9cuWrRowRNPPEGJEiUAqF+/PuPHj+ett95i+PDM1iYL5+OPP+add96hUqVKdOzYMcfxCysxN7mLSEPgY0xhB7kCOA3oqar/9ZT4w8A/AFR1t6r+5P8BdwKfqOqEYyi+w+E4jvEdwcqXL5/h2sKFC3nqqacy/CUn2/5S77//Pjt27KB///6pyhygWLFiDBs2DIA333wzQ7o33HBDujF4X+Fv3rwZgJ9//pmlS5fStm3bdMoc4LrrruO0005LNY8H6dQpvb9PyZIleeSRR7jjjjvSKXOAVq1apct/dlm8eDG7d++mT58+6catixcvnqrow/Lcr1+/VGUOGfOcE9auXcstt9xCSkoK99xzTzpLxR+dwtBDbwt8ANwB7A+crwOoqgbXav8SuE9ESqjqIf+kiJwPdAFiNzfC4XAcd1SoUAGAPXv2ZLi2cOFC5syZk+F89erVSUhI4OuvvwZsDP2pp57KEC4+Pj7D2HipUqU47bTT0p0rW7YsQOr485o1a0hJSWHXrl2h6ZYoUYIff/yRrVu3UqVKldTzwUYF2Lj/lVdeydGjR1m3bh3r169n06ZNqCorVqwA4OjRoxnSzww/P36DIEilSpWoXbs2ycnJ7N27l3LlyqVeq1WrVqZ5zi5fffUVN9xwA7t372bYsGEZGjF/dGKu0FU1dYtUEQle2gqcJiLxquqvGHEGJvNJwLZA2DuAN1X16wIW1+FwOFKpUaMGq1atYuPGjTRp0iTdtUcffZRHH3009fe0adN48MEHU3/v3bsXgHfeeSdq+rt37073Ozi27OP31n0nOr9xsWrVKlatWhU17V27dqVT6KVLl84QZuHChTz22GN8//33AJx44ok0atSIBg0asGLFihwvnuU75PkKOZLKlSuTnJzMgQMH0in0yHxH5jk7LFmyhKFDh3LgwAGGDRvGgAEDciT7H4GYK/RMmAc8BTwgIncDtYDbvGupb1dEzsC2Vm0dmUAQERkADACoVq1aAYjrcDiON9q3b8/cuXNZtGgRV155ZY7i+qbeadOmhXph5xY/3YEDB6bzVs8pX375JUOGDKFq1aqMGzeOxo0bU7NmTeLi4pgyZUpqLz0nlClTBrBhgTD8xohv+cgvZs+ezR133MHRo0e555576NGjR76mX1iI+Rh6NFT1F2x71d6YKf594GnvctC+1R34VlUzncOgqlNUtaWqtgzOR3Q4HI7ckpiYSJUqVVi0aBErV67MNGxkb9K3SPqm9yC7du1izJgxvPXWWzmWKbN0AZ588kmmTJmSpbn6nXfe4ejRo9x9991cfvnlnH766ak94++++w5In6fszK33neU+++yzDNf27dtHcnIyZ5xxRqglIrcsWrSI22+/nbi4OMaPH19klTkUYoUOoKqLgOpADaAm8A2wTVWDEykvBWbGQDyHw3GcU7p0aR555BEABg0axMKFGRehOnz4MG+88QYTJ9roopLUoeAAACAASURBVL/0a8eOHSlbtixTp05lw4YN6eKMHTuW6dOn88MPP+RYppo1a9KqVSuWLl3K/Pnz012bPXs2Tz/9NMuWLctSaZYqVQqAbdu2pTv/0UcfMXfu3NS8+RQvbgbfQ4cOEY0OHTpQrlw5Xn75ZVavXp16/vDhw4wZM4bffvuNzp07ZyOX2eOnn35i5MiRpKSkMH78eC655JJ8S7swUmhN7iLSAJuD3lFVf/TO/RlYEggTB5wDPBqWhsPhcBQ05513HlOmTGHEiBHcfPPN1KpVi3POOYcKFSqwdetWli9fzvbt2znhhBMYMmQIl19+OWCe8ffffz/Dhw+na9eudOjQgcqVK7Ny5Uq++uorGjduTL9+/XIl07333kuvXr0YMmQIbdq0oX79+mzYsIElS5ZQoUIF7r777izTuOyyy3jhhRe45557WLlyJaeeeiqqyvLly6lYsSLbt29n1660ZbH98fiHHnqI1q1bM3jw4Axpli1blgceeIBbb72VHj160LFjR04++WQ+/vhj1q1bR8uWLbnhhhtylecwpk6dyr59+6hZs2bqtLpImjZtSps2bfLtnrGk0Cp0YAMgwBgRmYT1xP8KXBgIcwZQDlidMbrD4XAcGy666CLmzZvH22+/zYIFC1iyZAk7d+6kfPny1KtXj759+9K9e3cih/suvfRSqlatyuTJk1m2bBkHDhygevXqDBw4kP79+6eOOeeUOnXqMHPmTJ555hmSkpL46KOPqFy5Mp07d2bQoEHUrFkzyzQSEhKYMmUKTz75JIsXLyY+Pp7q1atzyy230L17d9q0aUNSUlLqgjnXXnstn3/+OZ9++inr16+nb9++oel26tSJl19+mYkTJ7Js2TIOHjzI6aefzogRI+jTp0+66Wl5xR8G2bRpExMmhM9o7tOnT5FR6HGFaYtPEUnBeuT+SnHnABOwBWfWASNVdUEg/LnYHPayqro/JMlQunXrljJzZvas9HFxcfm6lnthet4OR15ITk7O9403jhw9Qnyx+KwD5nNchyMzclDWY7pIf6HqoatqXMTv/2Am9WjhPyHGD9DhcOQfeVHITpk7jncKtVOcw+FwOByO7FGoeuiFkfInVcjXLVDzY9vE2rVrM3ny5CK1BrHD4XA48obroWfB7l07SUlJyfVfQbBhw4bQnZscDofDcfziFHoBU7t27QJJN3LeqsPhcDiOb5xCz4KTKlQkLi4u139bt/5cYErd4XA4HA4fN4aeBXt278rztDV/mUTI2zS4/BzLdzgcDkfRwvXQHQ6Hw+EoAjiF7nA4HA5HEaDQmNxFpBTwGTA0sFJceeBJoCtwAHgWuEtVUyLiVgLWYCvJTTuWcjscDofDURgoFApdREoDL2NLvAaZju2y1hao6oXZCEyNCPc4UKWAxXQ4HA6Ho9ASc4UuIg0xRR0Xcv5KoKGqqnduHHAuAYUuIpdiy8P+cqxkdjgcDoejsBFzhY71vj8A7gCCG6wkAl/7yhxAVe8PRhSRcsAkoDfWKHA4HA6H47gk5gpdVSf6/4tI8FJdYIOIDAVuBlKwnvnDgTH0R4D5qro0Im4GRGQAMACgWrVq+Sa/w+HIP34/fIRSxXO3yUpe4uYHW7duZdasWSxevJgtW7awZ88eTj75ZJo3b85VV13FBRdcEDPZjhVz586ladOmqduzzpw5k9tvv53bb7+d66+/PmZyLVmyhMmTJ/PNN98QHx9Py5Ytufnmm2nQoEHMZCoIYq7QM6EccDEmYw+gFtYb/w14XETaYib5yHH3UFR1CjAFbPvU/BfX4XDklVLF42l0/6Jcxf36n7Hb22D+/PmMGjWK/fv307BhQy655BLKlCnD5s2bSUpKYt68eXTr1o0xY8ZQrFjRnFw0duxYpk6dyuzZs1PPJSQkMHjwYJo1axYzuWbMmMGdd95J1apV6dKlC7///jtz584lKSmJF198kRYtWsRMtvymMCv0w0BJoKeq7gVWisgZwN9FZDLWW79ZVXfHUkiHw3F8s2LFCoYOHUqFChWYMGECrVu3Tnd9x44dDBs2jJkzZ9KwYUN69+4dI0kLlu3bt2c4l5CQkN19xAuEff/P3p3Hx1XX+x9/TZOySZsEkSVlmxb4UAoiUGS5yFLaXkG8QAQRKFxRCd4Wpf7KRUQrSNkUBEEEJrJURLhSCCB4hVIsBWS5gCJa2o/QBqgsVdomZW+Tzu+PM4mTaZv1nDlnZt7Px2Me7ZzlM5+ZSfvJdznn++67XHjhhWyzzTbcc889DBs2DICTTjqJY489losvvpi77rortvzCluRfFd8AXs8V804ObEcwCW5H4Jdm9q6ZvQvUA9eb2fXFT1VEKtGqVav43ve+B8C11167VjEH2GyzzbjiiivYdNNNufHGGyNbtEnWtnDhQrbYYgsmTZrUVcwBdtllF3baaSfmz5/PqlWrYswwXEku6E8C25vZx/O27Qq8AvwfsBPwqbzHUuD7uYeISOQeffRRXn/9dQ499FD22muv9R5XV1dHY2MjX/jCF/jwww+77Zs/fz6TJ09m33335ZOf/CRHHXUUt99++1qFf9y4cZx88sksWrSIr3/96+y9997sueeenHbaaSxcuHCt1/znP//J+eefz0EHHcRuu+3GuHHjuOyyy3j33Xe7HXfyySczbtw45s2bx7hx49hjjz0488wzu/bfc889nHzyyeyzzz7stttuHHjggUybNo0lS5Z0y+3uu+8G4Oijj2bcuHFAMIZuZsycObPba77wwgtd73n33XfniCOO4Prrr1+ruHbm9tZbbzFt2jT23Xdf9thjD0466SSefvrp9X7encaOHcucOXM49dRTu23/6KOPeOONN6ipqWGDDTboNU6pSHKX+++BvwC3mtlZQBo4Gzjf3T8AXs4/2Mw6gH+4+z+KnqmIVKSHH34YgMMOO6zXY9e15PG8efM444wzGDp0KBMnTmSzzTbjscce4/zzz+fFF19kxowZ3Y5/8803+dKXvsQOO+zAF7/4RVpaWpg7dy7PP/88Dz74IJttthkAb7zxBieccAJLly7l0EMPZdSoUSxYsIAbbriBJ554gl/96ldssskmXXFXrFjB1KlTOeyww9h0000ZNWoUAD/84Q+56aab2GWXXTjmmGNIpVI888wz3H///Tz33HM88MADbLTRRpxyyincfffdLFy4kOOPP56RI0eu93OYM2cOZ555JkOGDGH8+PFsvvnmPPXUU1x55ZU89thj3Hzzzd2K7HvvvceJJ57IxhtvzNFHH83bb7/N//7v//LVr36Vu+++m5122qnXz77TqlWrWLhwIVdeeSWtra18+9vf7vO5pSCxBd3dO8zsSOBnBC3ylcCPgWtiTUxEJOfVV18FYOedd+73uR988AHnnHMOw4YN44477mCbbbYB4KyzzmLq1KnccccdjB8/noMPPrjrnCVLlnDSSScxffp0Uqng1h3Tp0/njjvu4MEHH+SEE04A4Pzzz2fp0qVcf/31HHLIIV3n33LLLVx00UVcc801nH322V3b33//fU499VTOOeecrm1Lly5l5syZ7LPPPvziF7+gqupfVxA0NjYyb948nn32WQ488EC+/OUvs3DhQhYuXMgJJ5yw3nHzd999l3PPPZeNNtqIW265hTFjgjnN7e3tnHPOOdx33338/Oc/Z8qUKV3ntLa2svfee3PVVVcxdOhQAHbaaSeuvPJK7r33Xs4666w+fd6rV69mjz32YM2aNQCccsopfOUrX+nTuaUiUQXd3VMFz98EGvp47jaRJCUish6dE8GGDx++1r7Zs2eTdxuNLuPHj2f06NH8/ve/Z/ny5Zx99tldxRxgyJAhTJs2jQcffJC77rqrW0EHOO2007qKOcDBBx/MHXfcweuvvw7AP/7xDx599FEOPvjgbsUcYNKkSdx0003cfffd3Qo6wMSJ3Vdz3GCDDfjRj37Ejjvu2K2YA+yzzz7MmzdvnRPhejJnzhza2tqYPHlyVzEHqK6u5txzz+Whhx7irrvu6lbQAb7yla90FfPO93zllVd2vee+6Gzpp1IpHnnkEW655RY+/PBDLrjggm6fZylLVEFPouE1tYNatnR4TW2o8fKF9UOYTqfJZDJMmBDfZT8ipai2Nvj3vXLlyrX2zZ49m/vuu2+t7SNGjGD06NH89a9/BYIx9J/+9KdrHVdVVbXW2PiGG27I1ltv3W3bpptuCtA1/vziiy+SzWZpbW1dZ9yhQ4fy5ptvsnTpUrbc8l93zM7/pQKCcf/Pf/7zrFmzhr/97W8sWrSIJUuW4O488cQTAF2t3b7qfD/77LPPWvs222wz0uk0CxYs4J133uk2iW2HHXbo8T33RW1tLdOnTwdg2rRpNDY2cscdd3DAAQdw+OGH9+t9JJUKei/aWlckJl5Uv0W2tLRw+umnd1u3XUR6t8022/D888/z6quv8slPfrLbvssvv5zLL7+86/nMmTO55JJLup6/805wAc9vf/vb9cZva+t+Ve66JnB1/r/QOYmu85eL559/nueff369sVtbW7sV9I022mitY2bPns2Pf/xjXnnlFQA22WQTdtttN3bZZReeeOKJfs/Y75yQ11mQC22xxRYsWLCADz74oFtBL3zfhe+5vzbeeGOmTp3KiSeeyMMPP6yCLsWXTqdpaWmJJHZUcUXK2WGHHcb999/PQw89xOc///l+nds5KW3mzJnsv//+oeXUGXfy5MndZqv315///GfOPPNMttpqK6644gp23313tt12W1KpFE1NTV2t9P742Mc+BgTDAuvS+ctIZ8/HYC1ZsoS//vWv7Lvvvl0TBjuNGDECCCYEloskX7YmBTKZDOl0Ou40RCRn3LhxbLnlljz00EM888wzPR5b2JrsvF11Z9d7vtbWVi666CLuvffefufUU1yAq6++mqampl67q3/729+yZs0azjvvPD73uc+x3XbbdbWMO3vz8t9TX3oQOyfLPffcc2vte/fdd1mwYAHbb799aJeS3X///UydOnWdvSCd3f/bbbddKK+VBCrovaiprSOVSg34UVNbF1q8iRMnsmz5CrLZLNlsdq3xeREpro022ogf/ehHAEyZMoXZs2evdUx7ezt33nkn110XLFvReevXCRMmsOmmm3LDDTes1UN22WWXccstt/Daa6/1O6dtt92WffbZh0cffZQHHnig27577rmHn/3sZzz22GO9Fs0NN9wQgLfffrvb9ieffJL777+/6711qq4OOnxXr1693pjjx49n2LBh3HbbbcyfP79re3t7OxdddBEffvghRx11VB/eZd9MnDiRIUOGcMMNN7B8+fKu7cuXL+fyyy8nlUpxzDHHhPZ6cVOXey9WtrUyZsba/0j7qnACXJjxws5NRPpvv/32o6mpibPPPptvfOMb7LDDDnz605+mtraWpUuX8vjjj7Ns2TI23nhjzjzzTD73uc8Bwcz4Cy+8kLPOOotjjjmG8ePHs8UWW/DMM8/wwgsvsPvuuw/4sqoLLriAk046iTPPPJODDjqInXbaiZaWFh555BFqa2s577zzeo1xxBFHcPPNN/ODH/yAZ555hk984hO4O48//jh1dXUsW7aM1tbWruM7x+MvvfRSDjjgAM4444y1Ym666aZcfPHFfOtb3+JLX/oSEyZM4OMf/zhPPfUUf/vb3xg7diynnXbagN7zuowaNYopU6bw05/+lCOPPJLPfvazrF69mocffphly5Yxbdq0teY+lDIVdBGRQfrMZz7D7373O37zm9/w4IMP8sgjj7BixQqGDx/OjjvuyKmnnsqxxx5LXV33HrvDDz+crbbaikwmw2OPPcYHH3zAiBEjmDx5Ml/96le7xpz7a+TIkTQ3N3Pttdcyb948nnzySbbYYguOOuoopkyZ0rUaWk9Gjx5NU1MTV199NXPmzKGqqooRI0bwzW9+k2OPPZaDDjqIefPmdd0w58QTT+SPf/wjzz77LIsWLVrr7mydJk6cyG233cZ1113HY489xqpVq9huu+04++yzOeWUU7pdnhaGM844g5EjRzJz5kzuvPNOqqqq2G233bjooos49NBDQ32tuKWScl9hM9sQeA6Y6u5zctv2B64EPgksAS5y91ty+x4hWEu90Fx3H9fTazU0NGSbm5v7lFcqlRp0K7hwnCmseGHEypeUnwUpDQsWLAh94Y1SXj5Vylc/ftZjvaA9EWPoZrYRcDt5S6Ga2SeA/wUeBnYDLgJuMLMDc4c0AFvnPcYTrNB2ZfEyF5EwDaYgq5hLpYu9y93MdgVuY+3fbLYD7nH37+aeLzazqcBBwOPuvjwvRgr4DfALd1/7Tg4iIiJlLvaCTtBtPhf4LvBe50Z3fw44FcDMhgCfAwx4ZB0xvgTsAvTvQlAREZEyEXtBd/frOv/eef1kPjPbmGBhlmrgendf190MzgWuc/elUeUpIiKSZLEX9D7IAvsCo4Frzewld7+ic2duTH0XoMd795lZI9AIUF9fH122IiIiMUh8QXf3D4E/An80s22BbwJX5B1yPPB7d/97L3GagCYIZrlHlK6IiEgsEjHLfV3MbEczG1+w+UVg84JthwN9uwZNREKlSx2l3JXSz3hiCzpwCHB77vr0TnsDCzqfmNnmwChgXnFTE5Gqqqoeb/MpUg5Wr1691nrwSZXkgn4XsBq4zsx2NrNJwDTgwrxjdssd87cY8hOpaMOGDVvnOuAi5WTlypXdlnJNssQWdHdfAUwE0sCfgAuAM909f/mhLYE2d18TQ4oiFW2zzTZjxYoVvP3226xataqkuiZFepLNZlm1ahVvv/02K1asWGvp1aRK1KQ4d08VPP8rsN6b7br7r4FfR52XiKxtww03ZLvttmP58uW88sordHR0xJ2SSGiqqqoYNmwY2223XdfKc0mXqIIuIqVlww03ZOutt2brrbeOOxWRiqeC3ovhNbWDWma0cM3yMOMNNpaIiJQPFfRetLWuSGy8wcZKpWJdGEhEREKU2ElxIiIi0ncq6L2oqa0jlUoN+FFTWxdZvMHGEhGR8qEu916sbGtlzIzZAz6/cIw7zHhh5yYiIqVLLXQREZEyoIIuIiJSBhLT5Z67Z/tzwFR3n1Owb3OCe7jv4+6vrOfc54FfufuFhftFRETKXSJa6Ga2EXA7MGYd+zYD7mPtVdbynUewJrqIiEhFir2gm9muwFMEq6YV7juIoNW+SQ/n7wn8J1qgRUREKljsBR04GJgL7L+OfZ8FmoAvrutEM6sGbgLOAsK9A4yIiEgJiX0M3d2v6/y7mRXuOze3fcf1nP5t4HV3v93MzuzpdcysEWgEqK+vH0zKIiIiiRN7QR8oMxsNTAX26svx7t5E0NqnoaFB6zyKiEhZSUKXe7+Z2RDgRuACd18Sdz4iIiJxK9UWeppgzH0PM7skt21jYE8z29fdPx9faiIiIsVXqgX9NWCngm2zCCbXXV78dEREROJVkgXd3VcDL+dvM7OPgOXu/kY8WYmIiMSnJMfQRUREpLtEtdDdfZ1rerr7y0CP6326+36RJCUiIlICElXQk2h4Te2glhkdXlMbWbzBxioUxhrp6XSaTCbDhAkTQshIRET6SgW9F22t4d6ALsx4g40VRgEv1NLSwumnn87ixYtDjy0iIuunMfQKlk6nI4nb0tISSVwREVk/FfQKlslkIivqIiJSXOpy70VNbR0r21oHfP7wmtpuXeNhxktSLBERiZcKei9WtrUyZsbsAZ9fOGktzHhJjSUiIsWnLncREZEykPgWupltDlwDTATeAX7i7lfm9n0HuLjglKvcfWpxsxQREYlX4gs6cDewCUFBHwb8wszWuPtVwBjgauCSvOPfK36KIiIi8Up0QTezvYEDgV3c3XPbzgauAK4CdgWudve34stSREQkfkkfQx8JrOgs5jl/BrY2s5GAAb7OM0VERCpI0gv6UmC4mQ3L27Z97s/NCbriTzOzV81sgZn9t5kl/T2JiIiELtFd7sDTwBLgOjP7L2A4cH5uX+fNwl8HjgT2IuiGB7isMJCZNQKNAPX19dFlLCIiEoNEF3R3/8jMvgD8D9AKtAHnAPsC9wLXu/uy3OF/yc2In8I6Crq7NwFNAA0NDdkipC8iIlI0iS7oAO7+R2BnM9sSWAHsCKwBXnP3lQWHLwDU/BYRkYqT6PFmM6szs8fNbAt3X+ruq4D/AP4InGpmLxScsieaJCciIhUo0S10d19hZpsAPzaz8wnGyb8PfImgcF9qZpcANwKfBr4NfD2mdEVERGKT6IKeczyQAV4A/g6c5u6/ATCzI4FLgTOBt4Bvu/ttcSUqIiISl8QXdHd/CRi3nn0PA/sUNyMREZHkSfQYuoiIiPRNKputvCu4Ghoass3NzX06VuuhD0wl/lyJSMVLxfniie9yj1t+MU5avCTFSqVi/TkWEal46nIXEREpAyrovaiprSOVSg34UVNbF1m8JMUSEZF4qcu9FyvbWhkzY/aAz58/fWJk8ZIaS0REik8tdBERkTKQ6Ba6mX0ZuHk9u7cHNgN+CnwKeBk4x90fLE52IiIiyZH0Fvqvga3zHiOAPwF3AR8AvwcWE9z29Wqg2czGxpOqiIhIfBLdQnf3DwgKNwBmdgawLXAY8BXgHeBr7r4aWGBm+wLTgBNiSFdERCQ2SW+hdzGzYcB5wPfdfQUwEnguV8w7/RnYP478RERE4lQyBR04HfgIuCH3fCmwTcEx2wObFzMpERGRJEh0l3snM0sRFPSf5rXI7wS+n+uGzwB7E3TDb7CeGI1AI0B9fX3kOYuIiBRTqbTQ9wJGAb/s3ODuLwJfBi4EPgRuAa4CVq4rgLs3uftYdx9bV1e3rkNERERKVqkU9MOBp939jfyN7n4rwaVr2wAGrABeKXp2IiIiMSuJLndgP2Be/gYzOwQ4w92PBd7MbfsPYG7RsxMREYlZqRT03QiuSc/nwGfN7EzgN8CpBIX/a0XOTUREJHal0uW+JbA8f4O7vwkcSzDR7a/AOGC8u/+9+OmJiIjEqyRa6O6+8Xq2PwA8UOR0REREEqdUWugiIiLSg1Q2m407h6JraGjINjc39+nYmto6Vra1Dvi1htfU0ta6IpJ4SYoVhXQ6TSaTYcKECXGnIiLSF6lYX1wFXcKQSkXzc5xOp1m8eHEksUVEQhZrQVeXu4QinU5HErelpSWSuCIi5UYFXUKRyWQiK+oiItK7kpjlHieNofc/VhjxRESkf1TQe7GyrZUxM2YP+Pz50ydGFi+psQYbrzCWiIj0Tl3uIiIiZSDxLXQzGwr8EDiFYAbhHcBUd//IzOqBa4EJwDLgUne/NrZkRUREYlIKLfTLgAbgKODzBCuvTTezIcB9wMbAWODbwJVmpouWRUSk4iS6hW5mtcB/AUe6+x9y284Hjgc+C+wETHD35cACMzsY2B94KJ6MRURE4pHogg4cCLwPzOnc4O4zgZlmdjkwN1fMO/d9vegZioiIJEDSC/oo4FXgBDP7LrApMAs4N7fvNTO7EPhPYCVwhbvfGFeyIiIicUl6QR8GpIFvAKfnnl9HkPcw4GTgLuBoYC/gZ2a2zN3vKQxkZo0ES61SX19flORFRESKJekFvR0YDkxy90UAZnYW8EvgMaAVaHT3DuA5M9uDYMx9rYLu7k1AEwT3ci9O+iIiIsWR9FnubwDtncU8x4GNgNeBl3LFPH/fdkXMT0REJBGSXtCfBKrNbPe8bbsC7wBPALvnrlPP3/dK8dITERFJhkQXdHd/CbgXuNnM9jazzwCXAj8H/gdYDdxgZjub2STgVIIbzYiIiFSURBf0nJOBF4DfE4yN3w18x93fAcYDI3L7ZwBT3P2+uBIVERGJS9InxZEr3F/JPQr3OUFRFxERqWil0EIXERGRXqSy2cq7gquhoSHb3Nzcp2OTtk54Ja6HXok/oyJSklJxvnjiu9zjll+kkhYvqbEGGy+VivXfhIhISVKXu4iISBlQQe9FTW0dqVRqwI+a2rrI4iU11mDjiYhI/6nLvRcr21oZM2P2gM+fP31iZPGSGmuw8QpjiYhI79RCFxERKQOJb6Gb2QnAbQWb73X3o80sQ24FtTzfcvefFCc7ERGRZEh8QQfGENwdbnLetg/z9v03cGvevpVFyktERCQxSqGg7wq84O5vrWPfaOB769knIiJSMUphDH1XgmVRuzGzrYDN1rVPRESk0iS6hW5mGwCjgCPNbAbBXXhmAecRFPp2YIaZHQ68DVzp7jNjSldERCQ2iS7owE4EOb4HfIGguF8FDANezB3zZ+Bq4BAgY2bvufuswkBm1khuAl19fX3kiYuIiBRTogu6u883s83dfVlu05/NLAXcDnwMuN3dl+f2vWBmOwH/RdCKL4zVBDRBcC/36LMXEREpnsSPoecV804LgKHA5nnFPH/fiKIkJiIikiCJLuhm1mBmS3Nj6Z32BFqBs8zs/oJT9gQWFi1BERGRhEh0lzswj2AiXJOZXUwwpn5Z7vEEMNXMvgn8FjgcOAU4LKZcRUREYpPoFnquu/3fge2BPxKMgV8PXOLujwAnEEx0m09w45kT3P3xeLIVERGJT9Jb6Lj7n4BD17PvDuCO4mYkIiKSPIluoYuIiEjfpLLZyruCq6GhIdvc3NynY2tq61jZ1jrg1xpeU0tb64pI4iU1VhjxopBOp8lkMkyYMCHuVESkPKVifXEVdEmaVCq6fxPpdJrFixdHFl9EKlqsBV1d7pI46XQ6stgtLS2RxRYRiZMKei9qautIpVIDftTU1kUWL6mxBhuvpaWFVEo/miIi/ZH4We5xW9nWypgZswd8/vzpEyOLl9RYYcXrHA5KpVKh5iYiUo7UDBIRESkDKugiIiJloGS63M3s58BO7n5I7vkuwLXAfsDfge+4+13xZSgiIhKfkmihm9lhwNfynm8KzCEo5HsA1wC3m9mu8WQoIiISr8S30M3sYwT3cP9D3uZTgNXAV919NfCSmU0E9gdesckUAgAAIABJREFULH6WIiIi8Up8QQcuAh4B3gQOzG0bB/wmV8wBcPcji5+aiIhIMiS6oJvZ/sBxwG7AtLxdo4A/mdm1wDEExf777l64Pnp+rEaCldmor6+PLGcREZE4JHYM3cw2BG4Eprr7ioLdw4D/BlqBI4BfA/eY2d7ri+fuTe4+1t3H1tXVre8wERGRkpTkFvr3gZfcfdY69rUDf3H3c3PP/2RmnyFogZ9erARFRESSIskF/URgazN7N/d8A6Aq9/z/gEUFxzugWe4iIlKRklzQDwGG5j3/FjAWOAk4FfhswfG7Aq8UIzEREZGkSWxBd/dX85+b2QrgA3d/2cwywDfN7IcEl7R9HhgPfLr4mYqIiMQvsZPieuLurwETgEOB+QRj519w9z/FmpiIiEhMEttCL+Tu3yt4/hRqkYuIiACQ6lyispI0NDRkm5ub+3RsTW0dK9taB/xaw2tqaWv911V3YcZLaqyk5VaoEn/mRaQoUnG+eMm00OOSX6SSFi+pscKON9hYqVSs/8ZERIqiJMfQRUREpDsVdBERkTKggt6Lmto6UqnUgB81tXWRxUtqrKTlJiJSCTSG3ouVba2MmTF7wOfPnz4xsnhJjZX03EREypFa6CIiImUg8S10M9sFuAbYD1gGXOPul+X27Qb8DNgbeB24wN1/FVeuIiIicUl0C93MhgK/A14DPgVMAaab2Um55VXvA/4M7AH8EJhpZvvGla+IiEhckt5CH0GwstoUd/8AeNnM5gAHAy8COwDfd/dWYJGZTSFY1OXpeNIVERGJR6ILuru/AhwPYGYp4ADgIIKW+vLcYV81syuBfYFdgD8WP1MREZF4JbrLvcDfgceBJ4E7c6uxnQtcAqwCngB+7O4PxZeiiIhIPEqpoB+Ve+wFXGlm1cBOwI0ErfNG4Ftm1rCuk82s0cyeNbNnV6wI9zanIiIicUt0l3s+d38WwMw2AX5BsGzqvwGj3X0N8JyZbQNcAKy18oq7NxGsnU5DQ4NW5xARkbKS6Ba6mY0ws/8o2PwisAHBzPa/5Ip5p+eAkcXKT0REJCkSXdCB0UCzmW2Rt21v4J/AG7n9hccvKlJuIiIiiZH0Lvd5BC3ymWY2DRgFXApcBNwLnJOb4X4NQYv9HGBaTLmKiIjEJtEtdHdfDXwOaCe4tjwD/AS4OndJ22HAWOB5gkJ/rrvfFE+2IiIi8Ul6Cx13XwIUjqN37nsa+ExxMxIREUmexBf0Yps7dy6TJ09m4cKFXdsGu1pXKpUinU6TyWQGm56EIIwlVTu/zwkTJoSQkYjI4KWy2cq7gquhoSHb3LzWlW0A7Lzzzrz00kuRvG46nWbZ8hWsbGsdcIzhNbW0tQbX0dfU1iUyVtJyi0o6nWbx4sVxpyEiyTH41sIgqIVeRC0tLYT5C1R+AU1SrLDjDTbWyJEjaWlpCSmbf4kipojIQCV6UlwcMpkMo0cXXg0npSyTyZBOp+NOQ0QkUmqhFzj00EN58cUXu55XD62mo70jtPhJ6oqulC73sHMTEUkiFfRedLR3MGvRrQM+/7hRk7o9X9nWypgZswccL3+CXlJjlXNug50gKSISFXW5i4iIlAEVdBERkTKQ+C53M9uF4Nau+wHLgGvc/bKCY3YE/gIMc/f24mcpIiISr0S30M1sKPA74DXgU8AUYLqZnZR3zLbA/cBGsSQpIiKSAP1qoZvZkcBXCZYo3ZR1X0SfdfdRIeQGMAL4P2CKu38AvGxmc4CDgV+Z2dEEa5y/GdLriYiIlKQ+F3QzOxb4NUERXwO8E1VSnXILsByfe/0UcABwEEFLHYKFW6YDDsyNOh8REZGk6k8L/TvAh8CJwG9jGKv+O1BP0L1+J4C7nwZgZof0drKZNQKNAPX19ZElKSIiEof+FPTRwK3ufm9UyfTiKIKCfh1wJfDN/pzs7k0E3fM0NDRU3g3sRUSkrPVnUlwrRehmXx93f9bdfwNMA043sw3iykVERCRp+lPQ7wIazGzjqJIpZGYjzKxwLfQXgQ2A4cXKQ0REJOnW2+VuZp8s2HQncBwwz8x+ArxMMKa+Fnd/IaT8RgPNZlbv7v/Ibdsb+Ke7vx3Sa4iIiJS8nsbQnwcKx5pTwBbAL3uJWzWYpPLMI2iRzzSzacAo4FLgopDii4iIlIWeCvotrF3Qi8rdV5vZ54CfAU8TjOH/BLg6zrxERESSZr0F3d2/XMQ81svdlwCF4+iFxzzCum9yIyIiUhFS2WzfGuFmdhNwT26m+fqOORk4yd0/G1J+kWhoaMg2Nzf36diw10MPQzqdJpPJcOxxXyzbNceTnFu+vv77EZGKEGvDsj/XoX8ZaAHWW9CBiQS3ZS0b7asHd/+cVCr877elpYXTTz+9W5EarDBjhR0vSblF8X2KiIShp1nu/w/4XsHm75jZt9ZzylBgE2B+SLmVhXQ6TUtLS+hxo4gpIiKlq6fr0H8GvAS05R5Z4KO85/mPVuANglnpX40w35KTyWRIp9NxpyEiImWup0lxHwH7dj43szXAle5+QTESS4rBjqFXVVd167YPc0y+nMepk5ybiEgS9WcMPU3QEq8oHe0dzFp064DPP27UpNDiFcZa2dbKmBmzB5zb/OkTI4lVzrkVxhIRSYo+F3R3fzXKRERERGTgepoUN9B+4ay796fl3yMzG0VwM5kDgfcI1mT/rrt/aGb1wLXABGAZcKm7XxvWa4uIiJSKngrvX1j7TnHbAXUEE+GeA5YDmwJ7AlsCrxLcMjYUuRXV7iO4/esBBLedvSm3779z+94GxgKfIrhF7Evu/lBYOYiIiJSCnibFfSr/uZl9BpgN/Aj4vruvyts3BDgbuAA4I8T8Pg3sCHza3d8FFpjZdOAK4GFgJ2CCuy/P7TsY2B9QQRcRkYrSn67xHwH/5+7nFO5w9zXApWZ2KHAh8NuQ8nPgiFwx75QFaoFxwNxcMe/M4+shva6IiEhJ6U9B34NgvLon84HPDDyd7tz9n8Cczue5noAzcttGAa+Z2YXAfwIrgSvc/cawXl9ERKRU9KegLwX+bX07zawaOAx4bbBJ9eAKgvH6fYCrgJOBu4Cjgb2An5nZMne/Zx35NQKNAPX19RGmKCIiUnw93Smu0O3AvmbWZGab5+8ws22A24DdgBtCzK8zfsrMrgKmACe4+3ygneC6+EZ3f87df5577f9aVwx3b3L3se4+tq6uLuwURUREYtWfFvoFBDPNvwZ8xcxeI1ifvAbYlmCVmVnAj8NMMNfNfiNwEnC8u9+b2/UGUOXu+ZfXOUEvgYiISEXpcwvd3T8EDiW4V/vvCRZi2QXYCHiAoNge7+5hryf5Y+BEoMHd89c8fRLY3cyG5m3bFXgl5NcXERFJvH7dACZXrG/OPSJnZvsBU4HvAM+a2VZ5u/8H+D5wg5ldRHCJ26nAccXITUREJEl6ulPccODDzuvNc8/7xN1XhpAbwLG5Py/JPfINBcYTrAr3AvAmMMXd7wvptUVEREpGTy30FcAPCMbOIZiA1pfu9GwvcfvM3c8CzurpEIKiLiIiUtF6KryP0n08+lH6VtBFKkYqlQolTjqdJpPJMGHChFDiiUjlSWWz667RuRu2PAz8If82r+WgoaEh29zc3PuBJHs99OE1tWW75niSc4tKOp1m8eLFcachIgMXzm/4A33xHgr6GoIW+YfAHwiK+8PAcxHMZC+q/hT0JClsDa7vu5PojBw5kpaWlsji6zsVKWmxFvSeLlv7MsGNWl4huLb7EuBpYJmZ3W1mZ5jZ6MgzFEmQTCZDOp2OOw0RkbX0tNraLcAtAGZWR3Db1wNzj88CRwFZM3uL4Lr0h4GH3X1J1EkXU5K73Mu5WzvpuXW2pJPafS8ilWe9Xe49ya1T/mmCIn8AsB/QeTvYRe6+c2gZRqA/Xe6pVIpZi24d8GsdN2pSt27UwcQ7btSktbaNmTF7wLnNnz6xK7dUKhVarLDjlXtu+dTlLlLSYu1yH9DlZblJco+b2evA34G/AUcCRrAKmoiIiBRRvwq6mW0NTCC49vsQYERu12rgKeBXBF3voTGzUcBPCLr63wN+DXzX3T80s8OAS4HRwOvAj7R8qoiIVKIeC7qZbUJQuCfkHqMJuhSywJ8Jbr/6MPCou38QdnK5rv37gBcJuva3AG7K7bseuB+YAZwA7AvcaGb/0N3iRESk0vR069dHCMbGhxIU8cXAzwkK+O/dfVkR8vs0sCPwaXd/F1hgZtMJ1kVfATzv7hfnjn3ZzA4mWJVNBV1ERCpKTy30g4AO4E7ggtwa5MXmwBG5Yt4pC9QCdwC/Kzi+c5+IiEhF6amgPwfsSbB62dFm9hQwh6CF/pS7r4k6OXf/Z+41ga610c8A5rj73/KPNbMtgS8RdMGLiIhUlJ6uQ98nd/35YcBEgolwPwDOB941s3kExX1OEVvvVxD8krFP/kYz+xjQDLwBXLuuE82sEWgEqK+vjzZLERGRIutxUpy7ryDocr8TumacTySYIHcIwaVqWTNbSq64ExT418NM0sxSBDPdJwPH5v8CYWY1BJPjRgIHuvv763kvTUATBNehh5mfiIhI3Pp12Zq7LwKuA67LdX/vA4wjuKTsc8CJhLh8KnR1s99IMNnteHe/N2/f5sBsYEvgkFx+IiIiFaene7n3ZlOghmAG/IcE14inCP9OOT8m+EWhwd27bu+Wu6TtfoI71B3k7h7y64qIiJSMPrekzWwMsD/BpWz7E9wVrrOALwR+A8wFHgkrOTPbD5gKfAd41sy2ytv9n8DeBPeVfy9v3yp3Xx5WDiIiIqWgp+vQjyAo3vsRXA8+jH+1vl8iWIltLvCIuy+NKL9jc39eknvke44g/zkF2/9AMAQgIiJSMXpqod+f9/fFwCyC1vdcd38jyqQ6uftZwFnFeC0REZFS1lNB/wVBC3xuuS2JKiIiUm4GtHxqqevP8qlJXg89LOl0mqVL/8H777834BiVth56WLkVqsR/jyJlpPSWT60k+cU47nipVDQ/Ky0tLaTTaRYvXhxazPwCmqRYYccbbKyovlMRqTyDuWxNiiydTkcWu6WlJbLYIiISPbXQe1EJXe6dBtNaTHK3dpJzExEJiwp6LzraO5i16NYBn3/cqEmhx+scZ02lUqHmNmbG7AHHmj99YrfnK9taQ4sXZqyk5yYiMlDqchcRESkDKugiIiJloGS63M1sQ4K7w0119zm5bdsSLJd6ELACuNrdr4gvSxERkXiURAvdzDYCbgfGFOy6A/iAYNW3M4EZZnZckdMTERGJXeILupntCjwFjCrYXkdwn/mL3f1vuWVVHyBYzlVERKSiJL6gAwcT3IJ2/4LtHwDvA182s6FmZsC/EXTLi4iIVJTEj6G7+3Wdfw9qdtf2D81sMnANcAZQBfzS3W9YVxwzawQaAerr66NMWUREpOhKoYXeEwN+R9B6Px443MymrutAd29y97HuPraurq6YOYqIiEQu8S309TGzQ4HJwAh3fw94xsw+BlxpZj9192Tejk1ERCQCpdxC3wd4OVfMOz0H1AAfjyclERGReJRyQX8DGJm7Pr3TaOAd4J/xpCQiIhKPUi7o9xHMdL/ZAuOBHwE/cXctKi0iIhWlZAu6u7cRXHNeBzwN3ADcBPwgzrxERETiUFKT4tw9VfDcgcNjSkdERCQxUp1LcVaShoaGbHNzc5+OTdp66Pnxkri2ejqdJpPJcOxxX0zMmuOVth5653cwYcKEuFMRqTSp3g+J8MVV0CtXKhXNz146nWbx4sWRxC43+g5EykqsBb1kx9Bl8NLpdCRxW1paIolbjvQdiEhYVNArWCaTiaygSN/oOxCRsJTUpLg4lPMYepTj8Ukap07yGHrSx+NFpHSooPeio72DWYtuHfD5x42aFFm8pMYCWNnWypgZswccb/70iZHESnJuYb9PEaks6nIXEREpAyXTQs/d4vU5YKq7z8lt+w5wccGhV7n7OldcExERKVclUdDNbCPgNmBMwa4xwNXAJXnb3kNERKTCJL6gm9muBMV8Xdf37Qpc7e5vFTcrERGRZCmFMfSDgbnA/vkbzWwIYIDHkZSIiEiSJL6F7u7Xdf7dzPJ37QBsApxmZv8DvE+wOMuP3X1NMXMUERGJW+ILeg9G5/58HTgS2Au4KrftssKDzawRaASor68vRn4iIiJFU7IF3d1/a2abu/uy3Ka/mNnmwBTWUdDdvQloguBe7sXLVEREJHqlMIa+XnnFvNMCQM1vERGpOCVb0M3sTDN7oWDznmiSnIiIVKCS7XIHHgAuNbNLgBuBTwPfBr4ea1YiIiIxKNkWurs7wWS48cALwIXAt939tlgTExERiUFJtdDdPVXw/GFgn5jSERERSYySbaGLiIjIv6Sy2cq7gquhoSHb3Nzcp2O1HvrADK+pTcw64VoPfXDS6TSZTIYJEybEnYpI0q3rFuXFe3EVdAlDKtX957gSf67iVvgdhCmdTrN48eLI4ouUiVgLurrcRcpEOp2OLHZLS0tksUUkHCrovageWk0qlRrwo3podWTxkhSrUE1t3aDi1dTWRRIrybkNNtbSpf+ItKiLSLKV1Cz3OHS0dzBr0a0DPv+4UZMii5fUWAAr21oZM2P2gOPNnz4xklhJzi2MWPnd4qlUKtTPTUSSTS10ERGRMqCCLiIiUgZKpsvdzDYEngOmuvuc3La9gCuAvYG3CVZT+6HWQxcRkUpTEi10M9sIuB0Yk7dtM+B3wF8ICvo3gGkEy6eKiIhUlMQXdDPbFXgKGFWw6whgNXCmu//N3e8naK2fVOQURUREYpf4gg4cDMwF9i/YPg/4UkH3ehaoLVZiIiIiSZH4MXR3v67z72aWv30JsCRv38bAacD/riuOmTUCjQD19fURZSsiIhKPxBf0vjCzKuBW4GMEy6iuxd2bCCbN0dDQoPuSiohIWSn5gm5mGwC3AROB8e7+VswpiYiIFF1JF/RcN/vdBOPrn3X3p2NOSUREJBYlXdCBXwH7ErTMn4k7GRERkbiUbEE3s+OBY4BJwBIz2yq3q8Pd/xlfZiIiIsVXsgUdOC73Z+GKIq8D2xQ5FxERkViVVEF391Te34+NMxcREZEkSWWzlXcFV0NDQ7a5ublPx1YPraajvWPAr1VVXUX76vZI4iUpVhTS6TSZTIZjj/siK9taBxxneE0tba0rup7X1NaFFi+pscKIV6gS/68Q6adU74dEp6Ra6HHIL8ZJi5ekWKlU+D/HLS0tnH766d2KVBjCjJfUWGHEi+I7FZHolMKtX6UEpNPpSOK2tLREEldEpNyooEsoMplMZEVdRER6py73XmgMvf+xwoiXL2ljy5U6hi4iyaaC3ouO9g5mLSq8Mq7vjhs1KbJ4SY012HiFsVa2tTJmxuwB5zZ/+sTI4iU1VhTxRCTZ1OUuIiJSBkqmhW5mGwLPAVPdfU5u22ZABvh3YDlwnrv/Ir4sRURE4lESLXQz2wi4HRhTsGsm8HHg34ALgIyZHVDc7EREROKX+Ba6me1KsDxqqmD7KODzwE7u/jLwl1wxnww8UfRERUREYlQKLfSDgbkES6Tm2xd4M1fMOz2+juNERETKXuJb6O5+XeffzSx/19bAGwWHL0ULs4iISAVKfEHvwSbARwXbPgI2MLOUu3e78bSZNQKNAPX19cXJUEREpEhKuaB/CGxYsG1D4IPCYg7g7k1AEwSLs0SfnoiISPGUwhj6+rwObFWwbSvgzRhyERERiVUpF/SngBFmtkPetgNz20VERCpKyXa5u/tiM3sQuMXMzgD2Bk4CDo03MxERkeIr2YKecwpwA/A08BbwNXd/Mt6UREREiq+kCrq7pwqe/wP4j5jSERERSYySKujFMHfuXCZPnszChQu7thWu/tVfqVSKdDpNJpMZbHoVa7Arf+k7GLxUKtX7Qb3o/A4mTJgQQkYiki+VzVbeFVwNDQ3Z5ubmde7beeedeemllyJ53XQ6zWtLXkvkGuZJXg89TOl0mmXLVyRyDfNKWQ89nU6zePHiuNMQicLgf+sdBLXQi6ilpYUwf4HKL6BJijXYeCNHjqSlpSXEbP4l7O8gv4AmKVYY8aL6HqL6bkUqXSlfthaJTCbD6NGj406jomUyGdLpdNxpVDx9DyKlRS30Aoceeigvvvhi1/Oh1UNo7wivRZfUbvKkdblXVVd1taTD7r5Pajd50rrcw8xNRKKngt6L9o4sHc2nDvj8qoabuz3vaO9g1qJbBxwvf4JeUmMlPbeVba2MmTF7wPHyJ+glNVbScxOR8KnLXUREpAyUdAvdzOqAnwJHAB8AvwS+6+7Jm14tIiISoZIu6MC1BOuiHwR8ArgNWAZcFmdSIiIixVbqXe5HAD9x97+6+1yCgj4u5pxERESKrtRb6MuAk8xsNlALfBa4O96UREREiq/UW+iTgUOAdwjWR38LOD/GfERERGJR6i30HYE/AT8AhgPXAJcDUwsPNLNGoBGgvr6+iCmKiIhEr2QLupmNAn4C7ODuf89t+xrwkJld4u5L84939yagCYJ7uRc7XxERkSiVcpf73kBrZzHPeQ6oAraPJyUREZF4lHJBfwOoM7Ot87Z13oRdSzmJiEhFKdkud+Ap4C/AL83s/wGbABngl+7+dqyZiYiIFFnJttDdvZ3gOvTlwO+BZmAecHqceYmIiMShlFvouPsbwBfjzkNERCRuJdtCFxERkX9Jda45XUkaGhqyzc3NfTo27PXQw5BOp8lkMhx+xOFlvR56WLkVGl5Tm5h1wit1PfRK/H9HKkIq1hevxH9Y/Snog5VKRfP9ptNpFi/WZP6+KPwOKvFnPm76DqRCxFrQ1eUesXQ6HUnclpaWSOKKiEhpUkHvxdDqIaRSqQE/Xn21JbKiXj20elC5VQ+tjiRW0nIrVFNbN6h4NbV1iY+VtNxEJHolPcu9GNo7snQ0nzrg86sabu7WNZ5KpQYcr6rh5m7PO9o7mLXo1gHndtyoSZHESnpuK9taGTNj9oDjzZ8+MfGxkp6biIRPLXQREZEyoIIuIiJSBkq6y93MvgzcvJ7d27v7a0VMR0REJDYlXdCBXwMP5D0fAtwPLFYxFxGRSlLSBd3dPwA+6HxuZmcA2wKHxZaUiIhIDMpmDN3MhgHnAd939xW9HS8iIlJOSrqFXuB04CPghnXtNLNGoBGgvr6+iGmJiIhErywKupmlCAr6T9199bqOcfcmoAmCW78WMT0REZHIlUuX+17AKOCXcSciIiISh3Ip6IcDT+fWRxcREak45VLQ9wPmxZ2EiIhIXMqloO8GzI87CRERkbiUS0HfElgedxIiIiJxKYtZ7u6+cdw5iIiIxCqbzVbc45hjjsn2VXVVKgsM+FFdlQo1XhSPdDqdHTJkyKBiVFVXdXufVdVVocUbbKyoPrPZs2dnh9fUDirO8JrarvcZZqyw4w02VpTfgUiCxFrbUtlslkrT0NCQbW5ujjuNfkulUpHFTqfT3dZtLydRfW7l/JmFTd+BVIjo/pPug3IZQ68I6XQ6stgtLS2RxY5bVJ9bOX9mYdN3IBI9FfQSkslkIi3q5UqfW/z0HYhErywmxUVpaPUQ2jsGPixRXZVidfuaUON1DpMMNlahwXSLVlVX0b66vet59dBqOto7QokXZqww4uWrqa1jZVvrgM8fXlNLW+uK0GOVe24isjYV9F60d2TpaD51wOdXNdwcWbywc5u16NYBxzpu1KRuzzvaO0KLF2aswcYrjLWyrZUxM2YPOLf50ydGEquccyuMJSIBdbmLiIiUgZJuoZvZUOCHwCkEswvvAKa6+0exJiYiIlJkJV3QgcuAo4GjCK5NvQ1YBnwvzqRERESKrWQLupnVAv8FHOnuf8htOx84Ps68RERE4lCyBR04EHgfmNO5wd1nAjNjykdERCQ2pVzQRwGvAieY2XeBTYFZwLnuvirWzERERIqslAv6MCANfAM4Pff8OoL3NLXwYDNrBBoB6uvri5eliIhIEZTyZWvtwHBgkrs/7u6/A84CTjeztd6Xuze5+1h3H1tXV1fsXEVERCJVygX9DaDd3RflbXNgI+AT8aQkIiISj1Iu6E8C1Wa2e962XYF3CC5dExERqRglW9Dd/SXgXuBmM9vbzD4DXAr83N3bez5bRESkvJRsQc85GXgB+D1wD3A38J1YMxIREYlBKc9yx93fAb6Se4iIiFSsUm+hi4iICJDqXFu7kjQ0NGSbm5v7dGwS10PvjBf2euiDUanroYclnU6zdOk/eP/99wYco1LXQ6/E/8MksVJxvnhJd7kXQ34xTlq8wcZKpbr/7IX5H2N+AU1SrMHGK/zMwtLS0kI6nWbx4sWhxcwvoEmKNdh4UX0HIqVOXe4i/ZBOpyOL3dLSEllsESl/aqH3opK63AfT8lGXezgG8x1Uape7iARU0HvR3pGlo/nUAZ9f1XBzZPHCzm3WolsHHOu4UZO6Pe9o7wgtXpixworXOTyRSqVCzW3MjNkDjjV/+sRuz1e2tYYWL8xYg41XGEtEAupyFxERKQMq6CIiImWgpLvczewE4LaCzfe6+9Fx5CMiIhKXki7owBiC271Oztv2YUy5iIiIxKbUC/quwAvu/lbciYiIiMSp1MfQdyVYA11ERKSilWwL3cw2AEYBR5rZDIJb7s0CznP3j9ZxfCPQCFBfX1/MVEVERCJXsgUd2Ikg//eALxAU96uAYcCUwoPdvQloguBe7sVLU0REJHolW9Ddfb6Zbe7uy3Kb/mxmKeB2MzvT3cO9AbiIiEiClfQYel4x77QAGAp8IoZ0REREYlOyLXQzawCuA7Z191W5zXsCrYBmvYuISEUp2YIOzCOYCNdkZhcTjKlfBlzm7hojFxGRilKyXe657vZ/B7YH/kgw4e164JI48xIREYlDKbfQcfc/AYfGnYeIiEjsstlsxT2OOeaYbF9VV6WywIAf1VWpyOINNlYUj3Q6nZ09e3a2qrpqUHGqqqu63meYscKON9joXnCgAAAgAElEQVRYUX4Hw2tqBxVneE1t1/sMM1YY8aL83EQGIdbalsrm1nWuJA0NDdnm5ua404hdKpWKJG46nWbx4sWRxC43+g76L6rPDMr7c5OiiO6Hsw9KdgxdBi+dTkcSt6WlJZK45UjfQf9F9ZlBeX9uUv5U0CtYJpOJ9D9H6Z2+g/7TZyaybiU9Ka4YhlYPob1j4MMS1VUpVreviSRekmKtFXtoNR3tHQM+v6q6ivbV7aHHSnJug41VqKa2jpVtrQM+f3hNLW2tK0KPFVa8zuHCwcYSKRcq6L1o78jS0XzqgM+varg5snhJjQXQ0d7BrEW3DjjecaMmRRIrybmF/T5XtrUyZsbsAcebP31iJLGSnptIqVKXu4iISBkom4JuZj83s0fizkNERCQOZVHQzeww4Gtx5yEiIhKXki/oZvYxgtu+/iHuXEREROJS8gUduAh4JPcQERGpSCVd0M1sf+A44Ky4cxEREYlTyV62ZmYbAjcCU919hZn1dnwj0AhQX18ffYIiIiJFVLIFHfg+8JK7z+rLwe7eRDDWTkNDQ+XdwF5ERMpaKRf0E4Gtzezd3PMNgCoze9fdN40xLxERkaIr5YJ+CDA07/m3gLHASbFkIyIiEqOSLeju/mr+czNbAXzg7i/HlJKIiEhsSnqWu4iIiARKtoVeyN2/F3cOIiIicSmbgi7JU7j6V3+lUqlQY6XTaTKZzKDilJrBriTW+blVkvyfu4Hq/FmbMGFCCBmJ9E2qc03hStLQ0JBtbm7u07FaD728pNNpXlvyWmLWMI9yPfQwpVJDyGbX9H7gekSxHnpYa7VHJZ1Os3jx4rjTkOIa/G+Dg6AWei/yi3HS4iUp1siRI2lpaQkpm+i0tLQQ5i+xncU4CbGi/A6y2TWhfm75xT3uWFF9bqXw70HKiybFSSgymUzFdc0mjb6DgdHnJuVCLfReqMu9/7GSlttasRPUTR5VrDDiFRrM2HKSu9zDzk0kLirovWjvyNLRfOqAz69quDmyeEmNlfTcOto7mLXo1gHHy5+gl9RYUcQbM2P2gGMVTs5b2dYaWrwwYw023mAnIYoMhrrcRUREyoAKuoiISBko+S53M9sFuAbYD1gGXOPul8WblYiISHGVdAvdzIYCvwNeAz4FTAGmm5kWaBERkYpS0gUdGAH8HzDF3V929/uBOcDB8aYlIiJSXCXd5e7urwDHA5hZCjgAOIigpS4iIlIxSrqgF/g7UA/cD9xZuNPMGoFGgPr6+uJmJiIiErFS73LPd1TusRdwZeFOd29y97HuPraurq7oyYmIiESpbAq6uz/r7r8BpgGnm9kGceckIiJSLCVd0M1shJn9R8HmF4ENgOExpCQiIhKLki7owGig2cy2yNu2N/BPd387ppxERESKrtQnxc0jaJHPNLNpwCjgUuCiWLMSEREpspJuobv7auBzQDvwNJABfgJcHWdeIiIixVbqLXTcfQlQOI4uIiJSWbLZbMU9jjnmmGxfVVelssCAH9VVqcjiJTVW0nIrhUc6nc4OGTJkUDGqqqu6fQdV1VWxv691vc/Zs2dnh9fUDirO8JrarvcZZqww4kX5uUnixVrbUtlslkrT0NCQbW5ujjsNKZJUKhV3Cn2STqdZvHhx3Gl0iepzS9r7DFOUP2vl/LmVkVj/synpMXSRvkin03Gn0CctLS1xp9BNVJ9b0t5nmKL8WSvnz03CoYIuZS+TyZRMUU8SfW79p89M4lTyk+KiNrR6CO0dAx+WqK5Ksbp9TSTxkhpLuQ3cYLpsq6qraF/d3vW8emg1He0docQbbKxCNbV1rGxrHfD5w2tqaWtdEXqssOJ1DmUONpZIf6ig96K9I0tH86kDPr+q4ebI4iU1lnIbeG6zFt064FjHjZrU7XlHe0do8cKMBbCyrZUxM2YPON786RMjiZX03ER6oi53ERGRMlDSLXQzG0VwI5kD/3975x0uZ1H98c9NQgCBFDoBhATCSUKk96KS0KWGLjWUIB0BsQCCAZFepAak/ABBQEOLKE2KioAgRloOJfQiITQpSUjI74/vLHnZbL27ubt37/k8z33u3XffPXfm3TNz5pw5MwN8CtwIHOfuUxpasCAIgiDoYDqtQU+nqd2Btn5dD1gUuDK9fXSjyhUEQRAEjaAzh9zXApYH9nH359z9QeAEYPfGFisIgiAIOp7ObNAd2NLdP8lcmwn0aVB5giAIgqBhdNqQu7tPAu7NvTazbsCh2WtBEARB0FXotAa9AOcAqwJrFnrTzEYBowD69evXgcUKgiAIgjlPpzfoZtaGMt0PBnZ092cK3efulwGXgfZy77gSBkEQBMGcp1Mb9BRmvwIlwu3i7rc1uEhBEARB0BA6tUEHzga+D4xw93GNLkwQBEEQNIpOa9DNbB3gSOCnwONmtnjuPXd/p2EFC4IgCIIG0JmXre2Yfv8KeDv7Y2addqASBEEQBO2h0xo+dz8GOKbR5QiCIAiCZqDTGvQgaEXyTyWrlvzjV+spr1ZZ+dR6kli2bPWUVQ95AwYMYMyYMTXJKEQtx+vOCfr378+YMWPYZJNNGl2UAGjLndvblRgxYsTMsWPHVnRvK5/F3VXOHG/msgWtS//+/Zn8/gctfx56//79mThxYqOL0Sw0dMQVHnoZsoag2eQ1q6x6y2vlsg0YMICXX365TqUJmomXX36ZWh2mzqAfzV6+rkRnTooLgk7PmDFj6N+/f6OLETQpoR9BNYSHXoZWDvd2lbB2ZylbV6lns5Utn+49ujNj+oy6yOrdp29NIfdevfvw0Ycf1F1WPeQFzUcY9DJMnzGTGWNHtvvz3UdcNcfkNausKFvjZUXZ2l+2GdNncPNL17VLVn7i4McffciKJ9/d7rJlk/PqKatWebUmDQZzhgi5B0EQBEEL0BIG3czmNrOnzWzjRpclCIIgCBpBpzfoZjYPcAOwYqPLEgRBEASNolMbdDMbAjwCLNfosgRBEARBI+nUBh34DnA/sG6jCxIEQRAEjaRTZ7m7+yW5v82skUUJgiAIgobSqQ16NZjZKGAUQL9+/RpcmiAIgiCoL13GoLv7ZcBloL3cG1ycIAiCIKgrnX0OPQiCIAgCwqAHQRAEQUsQBj0IgiAIWoAw6EEQBEHQArRMUpy7N/Rg+SAIgiBoJOGhB0EQBEEL0DZzZtdbwTVixIiZY8eOrejeVj4Huqucd91ZytZV6tlsZcunnueh9+rdp0uch94V7UgRGhopbpmQ+5wi2wk1m7xmlVVveV2lbF2lnvWWV6ustrav98HTv5heN1lZA1or9ZRVq7z8egbNQYTcgyDo0gwaNOirvwcPHtw0spqZrlLPzkYY9CAIujQXX3wxAwcOZODAgVx00UVNI6uZ6Sr17GzEHHoQBEEQ1IeGzkWEhx4EQRAELUAY9CAIgiBoAcKgB0EQBEELEAY9CIIgCFqAMOhBEARB0AKEQQ+CIAiCFqBLLlszs0nAq3UStzDwXp1k1Vtes8qqt7yuUrauUs96y+sqZesq9ay3vHrKes/dN6+TrOqZOXNm/NTws8IKKzzerPKaVVaUrfGyomzNIa9ZZUXZOudPhNyDIAiCoAUIgx4EQRAELUAY9Nq5rInlNausesvrKmXrKvWst7yuUrauUs96y6t32RpGl0yKC4IgCIJWIzz0IAiCIGgBwqAHQRAEQQsQBj0IgiAIWoAw6EEQBEHQAvRodAFaCTObB5jH3T/MXGtz96oyD82sDVgKWBV4AXjV3T+ra2HrgJmtjnbc+9jdp7Xj83V5Xulz8wObAK8Az7v7p9XKKCBzEPAyMK2dZapn/equE2Y2EDD0vJ6vRVZGZpdpA82k/+mzdW0Dtep/ktHU+jAn2kAjCYNeX/YG9jSzx4GxwER3f6MdcvoAFwDbAOOB54Fd6lHAWjqMjIxlgZuAxYC3gGeA/dshql7PC2BrYDTwP+AN9Oyqwsy6A2sCWwF7AW3AO8C9wE/bUaZ61q9uOmFm3wIORN/fEKAv0K+d5cqnqdtAC+s/1NgG5oD+Q5PqwxxuAw0jQu51wMxyz/F3wA+B7wIPAM+a2QYVymjLvPwYOMbduwGHAEPM7EdVlKfNzIaZ2aZmtreZrWRmm5hZP2CAmS1oZktUKi/J7GFmi5nZIsD2wCKo0f8KWMfMjq1CVs3PKyNrrvTn7919IDASWL6a55XkLA2cCpwFbAyciTrI/wO2N7OfVCGrLvWrp04kecub2UPAP4DewMPAQcD/zOy4amQVkN00baAr6X+SV3MbqKf+J3lNow95MudYG2gGwqDXiJl1d/cvAdz9I2AdYEXgDmB34IlK5OR5DV8CE9P1h4Hzgc3MrNKIylZoVH04sB1wPXAAcBfwZxRG+62ZzV2JMDPbELgdeA2Nkn8EPOruD7r77cCvgU0qKV+Z57UH8HQFMtYysyFJxhfp8grp9Xi0UcQ6mU6lnLzByOP6EbAycB/qHP/t7hcCpwPb1li/cal+z1RSpvT5uuiEma2X/vwQeSEPAXe4+7nu/hDqcEenkG3VVFDn/1Qip4L6blFhG6hE/2+os/5v2lH6n+TUrQ3UU//L1LGqNlDPPnFOt4FmIULu7SQ1lDZ3n5Fe74QaNsBRwPXuPrnE59uAPYGh6Ht4Evinu09Iijwz3TcXGjG/5e7TKwwZ3g08CLzo7keaWU9gQRQW/C4wHXWy85hZyfkxM1sLdWZ/A1ZL5doDODTJXQLYEc1pFS1fiefVDTgGdSiT3H16qYqZ2dpoVH2EmTlq6LsA16UObn5gX+A+d/+y3PMyM0vP6zVgEDp5aQPgUTNbLtV3WxQqbE/9AI4GbkAnMZUqS7U68U45nTCzrYDbzWxdd3/UzDYCtkCe5U0A7n6nmd0J/AQ4vlj52lHnm9z9nfTegu7+fjvr2xPNDU8spx+JUvq/EdKZfwDdK6hjOf3vB+xE+/WjKv1Pn61bG6hC/18BZpSRVa5PvBl4N2fsC3y+Gn3YGHi7kj6xijbwJ6psA81GGPR2kBToy/T3UOBylKxxCXAe8Fo5o+vuM01zcccA9yMPYi7TXNPfUYfTDSWCrA6clvtcufK5+1QzGw3camaXA0ujTqg/SuL5sbtXFDlADed5d986U/8TgV2Bx9DgYBpwW7HyFXleqwNjgLPc/VUz65Y6n0XcfVKZ8jyWPIec/D8DLyIPoA14Fri2WHnyWB/4ANgg3fu8mT2BOuntgL+g7+DcKuuX04eLU9kAlksewGQ0QJuRlVNCJ55ABuURpBNLI68n1/G0kTq7AmwG3OXuj6b/8bqZ/Q4YZWY7u/tN6b6RaD6xIorUeTXgUuACd38xvdcX6d4vzGyt3PUq6tsdWBx5eJeY2Urp2RU97jJP/3+Dvr89geUABw52dzezjc3s6dygowil9P+fSPenAuPMrBf6fj7MCqiz/ufKVK82UEz/d0ZTC39B/cbo9H11o4CuVdAGXkr1621KtnuP5ATkZFSoDz3QdMeqwMkV1A8qbwN7AIuWkdXUhEFvB0nx5gWuAnYA/gR8G3giv5Muw+nAscBvgO+hkfAGyIs+HHgb6IUa/RVVlvH+NDi4FSXITAPOzyhv2QShNGIehBoSZtbTlc07EHW0PwcWAt539ztKlCX/ed0FbJhGy93NbHNgDTPbEuifGvB97n5ugfKsjBp3lkFoPmwk8BGwFjDIzNYA7nH3l0s8qjWQFzAz8zxWQ5GH/7r7ZDP7qbvfU0X9/oQ8wSfS88LMFgZOQR3lI8gYHFFAXCmdOAx9l32Bo9z9OjPbN9X93HxBqfNdPv2/LIORZ/lVclIykO9VGAEq9p1+B3g8eU1zI8NzUvp/l2aNeQX1HZbq+woy6GOBz4AbgUeBfcqUL6f/t6B29BkySnea2RAz+yX6Lv6AvLLZKKH/hvT/Z8gATE3yH0cZ2N+r4FlVrf+ZMtWzDRTS/1XQ4O41d3/PzHZGhr6orhWp43eBJ919aubWrZHTMxH4NzAqT1QxfRgOHIoGKisgb/+hVL9/F4tsVNoGzGydJBczm+7uE4s8r6Ym9nJvJ2a2D/KaDwH+6O5T2innJ8Aodx+QuTYXChEuhBrVJ1XKXAU1gO1Qw/6tu++beb9bsbBXAVkHoToOd/f/pmsXoUa2gbv/r0I5+zDref3Z3T81sxVRB7QG8AkwAbgTGcP9gKPd/YY8OYehjn4b5Ol+A3UCg9PnPkCG5BzU+bwLnOzutxUp18EoHPht1Cn3RvNp6wIbeYVLY1L9zkQJNve5+wd57/dEXsUrKJP4cuBId7+xgKxCOtEzle1bqd5rI0P0GrAhsKe7X19A1uGoI9wmPYt50fP6FvA9d3/DzL6DIi0PV2LM8+p8OrO+009Mc5rfQlnRO6IB5ahSHnWh+qbrCwMrIQ97TdS53w4c55qbLSYvp/8j0ucud/dDzGxxFJreGlgADRIuKtW+iuj/r5G+DEfRkh8gfb0dOMjd3y3yrGrW/ySrbm0gT/+nJllnoGjGQciTHomy1V+ltK7l6ngoMC7bJ5rZXO7+hZktgAZDK6Fw9+FZJyPdW0wfeqNpk7XQoGUnYAYaGJxebNBdpg1sgQZ8W6MQ/HzpmY4u1mc0M2HQa8DMepfqWKqQ8zIwxt1Pq9RDKiPvDGTMb0PhqanufmA1hjxP3p1oNPtfFCqchhr1fVXKWRj4wN1nmNm6wInApqgDugz4lbt/nO49FtjY3TctIOcPyDi+j7yld4Dd3P3x9P6CyEB9BhwJHObuy5Qo113AMqiTWBY9s4dRuHBx4E0UZnwNmAJ84e6zJS+Z2fz5xsHMeuS8h+x3a2Y/BtZ19+2KlOkrnchc644GApun+h2Lpj22B45194Ih8/S8VkLPeQVgErCLu/8rvX8s8H3Ued8HPFtpZ2ZmC3nKFTFlSu+LDMA0YNfM/+gOUCyCZWavAJe5+6np9QLIU9wJJbk9jwz5E+n9orpsZmelZ3IDGhgvCVyNBhhDkHd7kbtPKCcrvX9nkvEW0v+ZwAkoenYy8soPdve/lZJXL/1P79etDaRwfX/Uvgcig7YvSurdA00h/AxFlcrp2iIoYjfDzNZHDsnrmfcXzQ14zOwU4JvuvlcBOV/TfzNbAXnzO6DvbwKaUuiLdGQ/dy+6csHMbkGRjffQwOddYKeMfvZNz+vzcs+rmQmD3gSY2dbI+C7seYlD7ZQ3GOhXrcEtIW9RNJrdFIXKxnr5eb5S8pZEhuMj1DF2R97OcHdfNYVrb0WNbiQwMzvIMc1D90rlecXdH8i81xMZ3JzhXBC4B3W4jxYpz8Koka+NGvwhwKdo5N8Lhd/How6lB0o62sHdb8mT0z3dMx8wD8qFeDr/WaX6/R51oAfA7POAGZ1YBHldT7m7m9lJyKDf4+4nZO6fANzp7kcVqF9v5HGtAkzOGevcYCNFhFZFg4VvIYO1cqFBS5Hn1xt1tD9HHuHnaPDzUPo9AXjASyeNbYU83H4oMrUDsBsypMe4+2Xpvra88HCh8gwCevusBKgtkbfeEzjF3cdUKivdtygaCGyJjG839B2sjzzyauVVqv+TkGGdUUA/6tYGkv6viDzf1YET3P0FMzs5yb+7Ul3L3LMSmno6HrgG6dTuwEUoqjEvWolwq7vPloSW0f9c+zsZRRG+RAOo2z1NSaRn8Qjwg9ygqoC8Xkg3twY82ze2p89oVmIOvQlw9zvMbJ96GPMk7zngOSg/T14hk1IDqMsAAXXUM9x97dwFM3sYLUMZhpJ7+iAvajZPJ4V2V0XG/kUzG4mSd+4o8Ay/j7zvoolPKRz81/SDmU1Dy2KG+axEn/2RYfoIzeHONseWvJLVULj032j++H+mda/3IQO3SCrP4sD/Fftukk7sjtroKWjO8AR3P8nMrgVuNrP3fdY860HA8WY2j88+/fNx8kT+lfc/ppt28toQeSUrpv/xy2LPqghHIcN0NurAT03P4BnUCS+BkrUOKVHfcaZ1xTumn4HoO10O2C918G+QllRRIhHQ3SeY1oyfgwzU3KiD3g9lp++TkXVpBfWb5O4PpI5/f2bNEX8O7GzaMe7tVN4HS5UtUYn+LwRc6EXmhtvZBooNwie7+4PJUG+D1tef4O4nmNnVFNa1k4roWo690SqMqzJ1/AuKGDyABm4voCWFhep3h5ntm+p5MvKuf+juN6ZndFYakJ6Jph8WRxGUgrj7x2mQsQvwgpnthb7/ce3pM5qV8NCDDsWUpHI58Km7H565vhFq3Nu4+z9NiTi3F+swkpfzOjKcn6BENoCnUEjuRWQMhqLktBMKySkgN7dJx13IK78JOA4ZpYfS9fv964k+2c8vjeYaN0pl2BEZtVVRJ/E2mqv8PXCSu39epjzD0OYeG3kmqSx1ct9EHTquDGJDS7XKJmamaMIglFG8V6rXD9z9tdxz8Fnrm8vJWgj4Ri60amaPAr9z93PT990LsHLeTvL0n0LP+TDU6d+P9OJJ5F2tiXI3Xi8mJ1Omu9PPL9GUwy1o0PEMSrhaF9jS3d+uoI59USj6IdThz4uM999RMtxWKLqxupdIwqxA/7d390fSAGYcCqcvWSjaVkUbWBklK5bcOMWUnPcbpGsvZK4X0rXFPOUUFJAzF2o3T7j7KZnrw1CY/AgUAfs0lfNrEbg8WYuigeiuWe/btAnMEHff3cxOAz5z99Fl6pd7XuPRbnp16TOaiTDoQYdjZqcig7cR8kD7oaz+gajhflDi41k556PQ8HfT3N06aD4tl8HqKFJxes5QlZGXnePeA7gCNfJHkPdzdy58Xibkeymwiruvk7k2L5qnnA95zG7auWwVNEf/ghdIwDOzvVEHuEYmWtAHGZL7gCOqjcCYdknbFxnzd1HY+C/VyMiTlws1d0MZ0DuhLO6X2iFrKU9bg5qSL/u7+5aZ95cuZ8wz9y6S+b5uAT5y930y78+2Nr6MvP45Y21mP0XzyRv7rHnvIeh7LDkQKqL/R6D8hu1cCXO9UZb4rmgwuEmhepdoA0PQdMXzaMAxGiUC7g9cW+i7MbM9UUJoIV27192PyNz7TTS/fmMRWWegxNltUD7FEiiSswJKxqw02XRTFC3bwGflavRFA6sH3P0wM1sMDbbaKnj2pZ5XPxSFq7jPaDbCoAcdjmnpzb/QXOQk1NgXRIktd1Yp52NkkK7LXM9l1C7updcYF5LZG/gx6kyXSfLXz3b8FcyR5sr1A3f/rc1a7pS9Z3MU7l0MeVhvuvuORWRNQpnHf0JZyJuhOeH93f3x5I1ujzJ++6J5yYLLbsxsW+BCNLA4yd1/nfk/uVDxCOS9zgRuKzYvWUD20mj/hFPd/eJKPlNC1jZo29CRKczavZLIQwE5bSgL/Rzkjd+fk9Xe6SjTZjN3oszx863KZNMC+r8UMrbfR57icDRfvx4KI1/t7reWkFWoDczr7p+b5uOnoRUCuyGP/2p3P6+IrEK6th3S5cdM89U7ohyCwcBVJWQ9hJb1vYeiNIsAB6RwejeUi7I58Jy7P1WifpPRVM49aCpi81Suw1M0rzuKMm2d7v1jO57XPO4+JTugTNfbpXeNIgx60BBMG0isg7zyKcDZ1XSKGTmHoGSspXKj8/wOtpqO28yGo92tbkJh3gOAvd39/SrlHILmvhfxWVnuw1Gobx60jKYv6pyWQ972ce5+TQFZI1Cy3TBkCPoAJyZD9zPgYDSn3xPt9DUFOC3bYWVk7Ya8pr191hr5rzqt1Dlujjz4xVEi0RmFylVA9vboexxQ7t4yctpIc9Tuvm2Nsr6BViw8mPUw21uuFIm4Dnl0G3k7V7kk/V8fGICM0CXIWB2IpmgWQAOaC8rpXLYNANP96wmkW6A5/0FoKuj3aMBXLLpUSNfOdPcrMrKWR1GlcrIWQTkMiyHjfUleu1wNZc8PRysSHgHGu7auzcrZBSWqrokGv32SrNxgtAfS2WEoCjYIedhXl3temT6jHrlGDScMetA01OCFPYuWPM3mKbSzHOsB/3El5MztRebLK5AzGq1Nnwdl6Q5FXvAnyPsa7UrqwcwuQQasYOZwihwMSLLGowS2a5DHdT5ws7s/bErc2hcZ/LIHkCRPKX8VwXypLF+a2QFJ1lIV1nlDd/9rrZ6NaRvO8939z+2VkZE1Fg1wHqtVVpJ3F3Cdu19bJ3m9kRd8ABrg/hOtw34rc0/J52lKaLvM3c9Jr1dEWeVDUaRlHIq25JaMlVr21xfpGihk34M07YOWdv2xUlkFZM+FEgJzIf3FkVE/NN0yxt0PKvC5JdGz6YE8+jfT9dwg66sEPVOC4InuvmyJcnzVZ5jZALSEcDX07JdBG9gshPIkFkLbzF5VTF6zEAY96PSY1qj29AqXWVUht6JlSBXIGYnmDy9GodqP0RryA1CyVq7jOL6SULVpfn802qTmI+T193D376f3V0frmncuNY+dPKj3gG55HvqXPiuXYADynka6+7NVV76dJCM3De2hUHXkJk/W3K7tYOvihZkStWag9da16EV3tFvd5sjwTkJRG0Pz3lPRmQu/cmVpl8rbWB5l3c9AofutkEc7GU03jEnPILfFbFkjnIztdkneGijfor2y2vi6ns2Lkgi3RXPYr6MtqR8vI2cJpLPz+qzcha+10zQlcj7Kx3m1iJyv+ow0gH04leF0NM/fE013nIjyXEARmQdLla/RhEEPgjlICgf+ASVk7ZW5vgzyBp5FIdZbgL3c/dMy8hZDmdv3oLDjS2a2FFrDfbO7/8rMbkVh/HW9yC5oKfT+G5QE9AVaE3wzMCEbkTAt/doNGOolDhsK2ocpW3sH4Bfufptpj/F+KAS/ClpSeI+7n1iBrKHI4IKW5U1ABul15Nl+gHYx/Em5wY1pK9RfoDXyr9UiK09uGwrZb462710ATdOMqeCzo1DeyUso6vAAGmw+hZbe5Qah1yNve+1Kp0TMbAf0zL+Z5tJzWzXvl65fgzZcqiiZr1HEOvQgmLN0Rwl/f8i7vgWa6z4QtcP3XdnN5VzVhh8AAAiiSURBVDpHQ8lK5+WSd1zbt45H661BYdLTihnzxL3IC3kNeYZ7oKjBf83saZTdv3z6X8eEMZ9jnI3OapiajOh6yLN8GBkrTJuiVMLryHu9292vTpGcyeh7fR5tBzvMKjsA5tn02XrIItVjCZQ3sB+KTF2P1rtPybtvMzS/nX9+xa0oynU/WiO+HZpW+Ax43cwmotyGKSjprVJj3h1tA7wXcLGZPYeWOj6FIgiPoB3+mt77DQ89COYwpnW8W6LQ5VS0LvhgdChGVUc1Js/6OLT0Jhe+XBVllx/l7hencOZUSqzvTZ87HS0vWy95ToNRBzYUzaGORyHf63LhzaC+ZMLEC6FB1tsoizy3P0GbV3AMcEbeN3JepJk9hvZyyK4Fn23FRQfJ+iY6lGV14AngJ+7+fN49g1E0aF002NzV8/YIMC2HW9/d10+vl0IZ74NRqPxxFDn4u2nJ21koAfTJIuXK3475ZDSNdTRKVH0n0852RFsIb+Tu/6yk3h1NGPQg6ADM7EYUBpyBOuv30OEsz7RD1ptoW8z7UXLct5Eh2LPa+WYzm4yy62fbMc2q2FwmqA3TCoExwLc97TFfg6ye6KCRPZHxeyEz390GlR3DPAdk3QZc6XnnBKRcjl3QNrPzoZ0Yby5hhIvqbHp/SeRhfwetVDnT3f9RolyGMvb7oyjHZHffIPP+ELQZ0Mpo9ctJ3qRr1CPkHgQdwz7Ii+iNdlX7Yw2ydkMd7JXII/k3cH01nlyGo4ALzOyajDfW3d1nhDHvULqhHQhrMuaJvigaNNrTjm+5gV47wsZ1k+V5SxBTqHsLZMz7orMNLvXye1EcBVxiZteg1Rg5D7snmvfeFU0LHI82n3mzjLxBKCdgXxTK3zrJmxsNsnI7KW6Gdtxr16qXjiA89CBoENUs9yny+T4oOejzSkOfReQ8gHYPy5+zDDoQS6f11SMb38zOBc6thydZT1kZmeshw7s52nzmXpSr8UrmnqJL9Uwn4F3h7n9Ir3dFG0JNRbkHtwGvF/t8AXnzo+1jc8vp9kEJhm+jNeu3d4YBbhj0IGgBajECKXO+W/58ZdD5qddSvXrJMq1DPwHNk09DB7QMQdn8z6A98l8EDnT3d4r9T0tHV6eBwWi0BK4XMsC3o1Uj44EpKWu9osGzaQfHC9He9VPQUr0H0YDjCeANd/+s1sH4nCIMehAEQdBhmNkRaH/6c1E2/b1oKdqFKCdkC+BRdz+/jJydUab879Dc9tLIm34SWBat0HjMC2ypXETeoWiXyMtTWTZD4f270YBhIeBf7j6i8tp2LGHQgyAIgg7Dvr7V8B7omOHhxTaBKSFnXrQi4OG0H8NlaKnlnijp1ND20tdVsn48yVsTDQKmpP0cPkEH2uQOmFkZ7QvQlOH3MOhBEARBh5FZqjcIbQ5zE9paNrdE76ss+nIh/sy9a6ONkXZ397/WoYy7oW2bN65TomKHEAY9CIIg6HDM7Gi0h/vKtexzkNbw3wV8iDLUp1WaDFdE3hLoyNgH0SY4bbXI60hi2VoQBEHQCJ4GrqnDpkWLoVD7uu7+ebmbK2BJtB7+qGZMfCtFeOhBEARBpybNxf/O01HFdZC3lbuPa9Zs9mKEQQ+CIAiCFqBbowsQBEEQBEHthEEPgiAIghYgDHoQBEEQtABh0IMgCIKgBQiDHgRBEAQtQKxDD4JOipmdBJyYd3kmOm/9LXRe+jkdudNV2mHrUXefmF7vA1wF/NDdz+uocgRBVyQMehB0fm5DZ6KDom690J7TBwB7mNlONZ6/XhFmdjpwLDp4IwiCDiYMehB0fm5196vzL5rZlugYyRvNbBV3f3EOl2OxOSw/CIISxBx6ELQo7n4nOnt6vvQ7CIIWJjz0IGhtLgR+AexgZvvltsY0s2HAT4G1UD/wH+Bsd/999sNmNhP4LXAFcDo6F/qddO0Ud5+S7nsFWCZ97Ekze9Xdl82I6mZmRwEHorOq3wSuBE6r13adQdDVCQ89CFqYdA70v5CXvgqAme0P3AusBNwIjAEWBW42s58VELMy8GfgM+Ai4APgOOCPZpbrQ84Dxqe/x6TXWX6MBhZ/Ay4B5gJOBs6ouZJBEABh0IOgK/Bm+r2EmS2FvPYJwBB3H+XuRwFDgYeBk81saN7nhwKXu/t33f0Y5NXfAgwD9gJIGey5xLxLC2S0fwNYw933c/cjgbVRNv7IzKAgCIIaiIYUBK3P1PS7F7AHMDfwc3efnLshHTt5IuoT9s77/Cdk5uBTiPxH6eXuFZbhJnf3jIy3gCeAPkDfimsSBEFRYg49CFqfBdLvT4DV09/DC3ji86ffq+Rd/4+7f5C94O4vmdn7KBxfCS8UuJYbUMyf+TsIgnYSBj0IWp9l0++JyCMG+EGJ+xfMe/1mwbuUHLd8hWWYUuK9tgplBEFQgjDoQdDCmNmCwIrAh8CzyEsHWC63m1sFzFvkeh/gvdpKGARBvYg59CBobUahgftN7j4DLU8DWCP/RjMbaGZnmdnWeW+tnp+4ZmbLAP2ARzOXZ9av2EEQVEsY9CBoUdJa858jr/zUdPk6YAbwSzNbPHNvD+AC4GhgoTxRSzArCQ4zmws4J728MnPfF+l3zzpVIQiCKoiQexB0frYzs2XT37m93FcDNkRLw3Z191cB3P0FMzsWOBt4xsxuQ+vKtwAGA+OQ0c/yCXBqGiA8CwxHG8xc6+7jMvfl5trPNrN73f0X9a1mEASlCIMeBJ2fbdNPjs+AV9B68/Pc/aXsze5+jplNQN74DkB34KX0+qICO7e9BBwP/BL4NvAycCTw67z7LgLWRwOJIWZ2ds01C4KgYtpmzoxpryAICpO2fh3v7vlL2YIgaDJiDj0IgiAIWoAw6EEQBEHQAoRBD4IgCIIWIObQgyAIgqAFCA89CIIgCFqAMOhBEARB0AKEQQ+CIAiCFiAMehAEQRC0AGHQgyAIgqAF+H8Tj0PN2jhK0QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(32)])))\n",
    "depths = [2**n for n in range(20)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,l))\n",
    "\n",
    "dataA = {d:{w:format_data((1-(.5e-3+3.e-3*(w-1)))**(w**2*d),5) for  w in widths} for d in depths}\n",
    "dataB = {d:{w:format_data((1-(2.e-4+3.e-4*(w-1)))**(w**1.5*d),5) for  w in widths} for d in depths}\n",
    "dataC = {d:{w:format_data((1-(3.e-5+.3e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Generational Improvements\\nUnspecified Benchmark > Some Threshold\"\n",
    "# ['#66c2a5','#fc8d62','#8da0cb']\n",
    "c1,c2,c3 = ['#fdae61','#abdda4','#2b83ba']\n",
    "fig, ax = volumetricPlot(dataC, widths, depths, title=title, cmap=reds, pass_threshold=.1, show_threshold=0.1, color=c3);\n",
    "volumetricPlot(dataB, widths, depths, title=title, fig=fig, ax=ax,cmap=greens, pass_threshold=.1, show_threshold=0.1, color=c2);\n",
    "volumetricPlot(dataA, widths, depths, title=title, fig=fig, ax=ax, pass_threshold=.1, show_threshold=0.1, color=c1);\n",
    "boundaryPlot(dataA,threshold=.1, color = 'k', linewidth=4, fig=fig, label = \"Device A\");\n",
    "boundaryPlot(dataB,threshold=.1, color = 'k', linewidth=4, fig=fig, label = 'Device B', linestyle='-');\n",
    "boundaryPlot(dataC,threshold=.1, color = 'k', linewidth=4, fig=fig, label = 'Device C', linestyle='-');\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', markerfacecolor=c1, label='Generation 1', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', markerfacecolor=c2, label='Generation 2', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', markerfacecolor=c3, label='Generation 3', markersize=15)]\n",
    "ax.legend(handles=legend_elements, loc='upper right', fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('improve_binary.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(32)])))\n",
    "depths = [2**n for n in range(20)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,l))\n",
    "\n",
    "# dataA = {d:{w:format_data((1-(.5e-3+3.e-3*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "# dataB = {d:{w:format_data((1-(2.e-4+3.e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "# dataC = {d:{w:format_data((1-(3.e-5+.3e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Generational Improvements\\nUnspecified Benchmark > Some Threshold\"\n",
    "# ['#66c2a5','#fc8d62','#8da0cb']\n",
    "c1,c2,c3 = ['#fdae61','#abdda4','#2b83ba']\n",
    "# fig, ax = volumetricPlot(dataC, widths, depths, title=title, cmap=reds, pass_threshold=.001, color=c3);\n",
    "# volumetricPlot(dataB, widths, depths, title=title, fig=fig, ax=ax,cmap=greens, pass_threshold=.001, color=c2);\n",
    "# volumetricPlot(dataA, widths, depths, title=title, fig=fig, ax=ax, pass_threshold=.01, color=c1);\n",
    "fig, ax = boundaryPlot(dataA,threshold=.1, color = '#999999', linewidth=4, label = \"Device A\", linestyle=':', title=title);\n",
    "boundaryPlot(dataB,threshold=.1, color = '#666666', linewidth=4, fig=fig, label = 'Device B', linestyle='--');\n",
    "boundaryPlot(dataC,threshold=.1, color = '#000000', linewidth=4, fig=fig, label = 'Device C', linestyle='-');\n",
    "\n",
    "legend_elements = [Line2D([0], [0], color='#999999', label='Generation 1', linestyle=':'),\n",
    "                   Line2D([0], [0], color='#666666', label='Generation 2', linestyle='--'),\n",
    "                   Line2D([0], [0], color='#000000', label='Generation 3', linestyle='-')]\n",
    "ax.legend(handles=legend_elements, loc='upper right', fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('improve_lines.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(32)])))\n",
    "depths = [2**n for n in range(20)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,l))\n",
    "\n",
    "# dataA = {d:{w:format_data((1-(.5e-3+3.e-3*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "# dataB = {d:{w:format_data((1-(2.e-4+3.e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "# dataC = {d:{w:format_data((1-(3.e-5+.3e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Generational Improvements\\nUnspecified Benchmark\"\n",
    "fig, ax = volumetricPlot(dataC, widths, depths, title=title, \n",
    "                         cmap=my_cmap, pass_threshold=.1, show_threshold=.1);\n",
    "volumetricPlot(dataB, widths, depths, title=title, fig=fig, ax=ax,cmap=greens, \n",
    "               pass_threshold=.01, show_threshold=0.1);\n",
    "volumetricPlot(dataA, widths, depths, title=title, fig=fig, ax=ax, cmap=reds, \n",
    "               pass_threshold=.01, show_threshold=0.1);\n",
    "# boundaryPlot(dataA,threshold=.1, color = 'k', linewidth=4, fig=fig, label = \"Device A\");\n",
    "# boundaryPlot(dataB,threshold=.1, color = 'k', linewidth=4, fig=fig, label = 'Device B', linestyle='--');\n",
    "# boundaryPlot(dataC,threshold=.1, color = 'k', linewidth=4, fig=fig, label = 'Device C', linestyle=':');\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', markerfacecolor='#f75b40', label='Generation 1', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', markerfacecolor='#76c578', label='Generation 2', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', markerfacecolor='#84bcdb', label='Generation 3', markersize=15)]\n",
    "ax.legend(handles=legend_elements, loc='upper right', fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('improve_continuous.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcwAAAKkCAYAAACNlA8sAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnWeYVUXSgN9BsgSBJYqAO0qRGWCIkt1FEEyoq6igi8CKq8CqKOqnoIiIrIgjiLAKghhQQVgVcY0IK0YEdZESQRATEkSQHOb7UX3u3Llz78ydPEi/zzPPnXNOnz59Qnd1V1VXJ6SmpuLxeDwejydzihV2ATwej8fjORbwAtPj8Xg8njjwAtPj8Xg8njjwAtPj8Xg8njjwAtPj8Xg8njjwAtPj8Xg8njgonp+Zi8grwNnAG6r65zjPmQ/0BZ5S1StyeN0/Aa8DW1S1Rk7yKIqIyAnAH1V1XTbOyddnISKnAbHKcwjYDnwOPKmqT+b19fMTEbkHuB2Yp6qXFnZ58hIRmQtcDkxQ1VFxpP/dPQsRKQvcj7U3VYBtwGWqujSb+UwGhgMNVXVtjDQJwFXAEKApsB+rFynAQlVNDUtbHKs78XKKqn6XzTK3Aa4GOgN1gROAn4APgLnAS+Flyi0iMgj4F/CBqraL85zw55Dh2YpIQ1X9Mq/KGA/5KjCB2ZjA7CYi1VT158wSi0hFoLfbfCKfy3ZM4T7w6cBrQJYNXCHxEXAwbLsUUAP4M/BnETlbVfsVSsk8noxMAwYARzHhVRLYlJ0MRKQPcF0WaYoBzwB/cbs2A1uBM4CuwGwRGaSqh93xVOC/WVy6IVAZE/K/ZqO8FbB2JOj07AfWA0eAROBi97dcRC5S1S3x5l1QiEhNrKNRG2hfkNfOb4H5b2AncBJwEfBIFukvwhrZzcBb+Vu0Y45hQBImMLPDe1jlOpxVwjygb7Seroh0ABYDl4rIf1R1VgGUxZO3TMZGHrsKuyB5gRvxXew2B+XkmxSRc4F52OgsM0ZhwvIQMERVn3DnnwIsBK4EvgXuBFDVI0DHTK7bEPgEE/R/UdXdcZa3HPA20BITtLdhmry97vgJWBs8zl3/YxHpqqrr48k/r1HVw+5eATaEHeqNlfODgi5TvtowVXU/8JzbjEeNc7n7naOqR/OnVMcXqrpXVdeq6teFWIb3gPvc5pDCKocn56jqNvcd/VDYZckjTgTKuP/fzc6JIlJaRMZhwq50FmlLASPd5p2BsARQ1c3AZVhndqSI1Irj2iWwjksZ4J+q+nY2ip6CCcvvgXaq+q9AWLryHFHVedio7VNsBDfLdS4KBffNrVXVg1mnzn8KwulntvvtKCInx0rkjnWJOMfz+2G5+22YaSqPp2AI164diPckNyr8EhudHQSuyeKUNpiG7SAwJfKgqirwJiZ4L4yjCNdjQm8DMCYb5W6K2VABrsps1KiqW4H+mCDvBPw13uv83slvlSyq+p6IrANOx9QSD8ZI2g8T4O9Fc2oRkWTgBkyoVsVUvSuAh1Q1LvWtiHwHnAz0UtUlUY7vBCoCnVR1udsXGKsfcH93AX2ASsA3wFRVnep6YUOxCnQ6sBtYAoyMZgcQkerALS6vOsA+TM3yiKouCEsX6VRzi4jcAjyuqoPCyvcQZve4z93jt5h9phwxnH5EpCQwGKscglXadcBTwGRVjbshiYMS7ve3aAfjfR5h6YN3WQn4EzACaAYkAKuAh1X1ucjz3LmdsIanPVAdsye9AdwTy6FKRE4FRgNnuWt+h2lPxqnqnrB0wfv6BLNRjcTeQx13nReA21V1r3PIuh1Idqe/D9ymqh9FuX4ippY/0+VVCnOoeh+rA0sj0i9312+HNZSB9mYF0DPaPbrzagDLgNOw7+ZcVd0fzekn7F5XA62BG7Fv6Y/AHpfPWFVdGeU6ZYG/u/SJ2HexGLgD+4YvB/qr6txYZY3I7wSsYb8S+w5KYXXgZWCiqv4Yljb4dgI2iwjAHap6TxaXqg7Uw+ra3wAFHs0kfR33+5WqRv32sWd4FiZcYyIiJ2HvAOAmVd2XRVnDGYLVjY9V9Y2sEqvq/0TkOWwEfA0wM6wc2W5HI46fDIwHemEj/TXA48AMp44O0mVw+ol4d21FJBVYr6qnuXNKYvXkUqxzXgwbUb+Fjci/yureM6OgppUE3pGZqWWDCv1E5AERGYY1DP2wRn0VZqQ+F3hTRO7Ns5LG5o+YmuKvWMO3A3shU0TkJmAOMBXztvsK+APWGLzhXnz4/SQDXwD/wCqUuvzOBOaLyIyw5PuwyrnVbX/ntiMb9jMwx4Ky7vrV3TWiIiJVgKVYr7cN8CPWa22ENVj/jix3LjnX/WawwWbzeUQyBngeayS/xipYR2CeiFwf5Vr/h933xZiTx2dYp2IAZrNpEuUaTbB3fwVm+/kBa+RvBd6O8ZxKYUJ4rNvehFX0Ea5sQ4D/AC2w91UME/xvO+EYXuaemFPKMJfH11hnrQpwgTvnL0RnMtbgbcSE0g+xvB9FpDImJE/DGpjznFklK0pgwm68K9OX2DM9H/iviLSOuE5F7NncDzR297MTE+yfYM82bpzwfRPrOHYEfsa+pzrYN/W5iIQ7h3yItScBH2F16ts4Lvcz1onoqKr/y0YxM6tLQWeybhZ5jMIcfT5Q1RezcW1I6yS9mo1zFrrfZBH5QzavF4tqmO2xP/YsNwGtMP+WRXG0OR9i3wvYoOS/wMcQcq56CZiItQebsG+xOjYwWOnamhxTkAIzFWjjeurpEJFGmEPLPsyIHn7sTKzSF8NGINVVtQ1QCxiIqTpuFZEr8/UOrGHaBtRX1eaYfv8Jd2wCZoT+i6qe7I53wlQaTYAeYfdTCViECdTpwB9UtbmqJmIu3j8Bg0XkOgBV/V5VO2KNK5iRvqOqTogoXzI2eqmjqs2AxEx6tGAj0nbAWqCJqjZS1cbYx7vFlfnGbD2hCESklIjUE5E7sMZ+OzZCD0+TrecRheHA3e68lth38YI7Nia8AroR3Viss/U3oIaqJmNC6HmgAmk293AaY56EoqpNVfWPmPosFRtZnRflnCZYpf2zqtZXVcHc+MFG0dMwgfEHVW2FCalvsB7338LKXAaYhbNZuTK3VNUGWAP7NjZy+L8Yz6cdJviaYd/sDdESiUh5TCPSBOtQnJONEUwjoC32/ddw7yER+7ZKY6PGcCZgo/t1QGP3vgXohgmWuKYdhPEopnnaDLRV1dPde62JvdcqwEIRqQqgqn2x0U1AX1en5mR1IVX9VlVfykbZvnG/ie5dRqOR+60UKxMROZE09e99sdLFOLcsaZ2Qz7Jx6mr3m4DVgbzgVKyD0F5VG6tqQ+y978SceUZkdrJ7d0Hbt8a9t2Agdg7Wbq0FTnVtWkusfr+E1a1xuSl8gQhMVd2IVUKAS6IkCUaXL6pqpBfendgLm6qq9weu16qa6jzbAhXFWNfDyE+uVtVvgutjDR7Yc3xAVZ8PEqrqf0lzDU8Ky+NvWKP+pqpeEy7UVHUZaU4xt+VghHebqh5yeW2LlUhE6mDP/ChwgaquCSvDatI+2v7ZvP5mEUkN/jCX9W8wgbYT6Kyqkb343D6Pl1V1dOAU4EZEgZNFZaB+WNrb3O/9qjojGGm5a14J/AI0jNILPYw9p5Ddx6mJA9VWhxjP494I9dcTWGcEYIWqjgr7nn/EtBSQ/ntpjVX0b4FbwtXkqvoT9mwhtm14mar+26U/qqq/RCZwDflL7lrLgN4a5gwSJ3dFfP/fk9awhQSgU/kOwjobfTVsbp2qvkNapyIu3Gg8aD/6quqHYfn9gqkUV2Ejm0wb43ziI2wkVQLr8KfDeZB3cpslM8lnAKbm/AqbfZAd/oC1oWDfeLyEm5KqZvOamTFAVUMjfPfe/+E2/+HU6zmhqft9xX1/Qf67XP7/wdS/OaYgI/0EjUE6gelsf5e5zdkRxypiqkaIPSXlUUwNdwrQPE9KGp0dqhrpxhw+Z+s/ZCT44MqH7QtGI8/GuM4rmOt+TdI3nFnxs6puyDoZkDbX9T2NPtF6gbt26yjHMiNQbQV/gfokFRNer4hIpLt8bp/H4sgdroMWeNVVgNAIKmiYZkY5Zx8m+Kqr6scRh1dGEfSQVvmqxCh7OvWXE9BBPnF9L6r6rqpWABpodM/xQLAVd/abSFbEKFtACWA+NkL7GDhbw2yy2SDDe8BU6+DegeNsbBrGe6oazWSwCLM5xUsvrB37MMp7w3VIprnNPtnIN09wHdgxbvP/ROT/RKSaiJRx01Kex8wPkHmwgr+73wdjfAf5QbjqPq+u+Y2qRpsa9wzmfFUL08zkhKBDO1hEBjoTAwCqul5Vz1LVf8Q4Ny7y3eknjBcwe1mSiIiqBpWpA2ZE/460HntAIla59mPD7Ayo6m8i8hWmMqiP2Zryg2ju9OGuzlujHA8qQLhbdqB++YeIXBXjWsF7EZx+Pg5+zDpJiEA9E9XG6UZrq6Mdy4JY8zCrYirgfsBrItJc06a55PZ5xGpc92E99qC3Wtfls09jeAjG6DxA9HcPaQ5MsaYWRCtb8M3E+70EZdsnIq0wm+dp2DtsSvoRdLQOcFbfxVDSpldUyyJtZkS710ClGz5iCEbCUVWDqpoqIqtJ75STGcH9Z1bvA6ej+pmkyTdUdZobCd+ImQTGhh3+CJiB2V+jznEVkQZY+3aICJNVnGzDhF8C1nGNl/C0MTVW2WRVtJ2qekBEvsbuU8hZO74Ae56tcU5EIvIR5jfxkqp+krMip1FgI0y1ybWBt2P4KDNQpzwZpecU9LR/08zDNAUNV/lM0uSWrHrd8YaRCsrYCBs9R/sr69JUzEb54nHOCAhGRJnZOPMMNTf1AVgPsCxwU9jh3D6PrOZnBcInuOecjJ5y6i2c2bXiDjsmIt1EZCXWWfgXptoLpiA8k8XpWX0XZbDGaQPmJJNTB7rM3kN4ByCe9xDXRHxH8P1kdk6oY5PHjmxxo6o3YTb5xzCHqucwJ6czSGuHY3VuznG/b0RTqcdx7b2kTfzPjhauhftNJcaAJQdk1uYEx8pmkiYmzlzRFfNmX4911Nq57Y9F5LMI569sU9AfzxzM0/AS4G6xSbiBd98TUdIHD7CciCRkIjQrRqTPilgTcWMZ5fOSvZhNqoWqRu1tFVAZcOUoENSidizBVEstI8pSEM+jwO85LxCR5pgzTknMD+ApbPT/parudg5zl2WSRVZ8hnnntsFUyH8XkafDbUx5TCAoM+vcZqfjG9T5CpmkCdqHA5oWfq7AcTb5ZZH7RSQQTLG82gNVctRpUnHyKhbCrw+xHcQiCUw3X2j0sKY5aUczq3/Be9+ZVcFi4ToHd2PyRTBP+x7YtJ2mmIarvrP/Z5uCFphvYqqbRq6in4L1OFdo9Pkx6zDdeWlMlZPBYCsWG/E0t5lVNJugspSKkk8VMje65xXrMFtcA2KoJ0SkG6YG/EbzJ8JF8KwbRTvoOjLvYu/qmswciLJJMMcqXLNRUM8jsKWWEZF6zs4ZeZ2xmOB4VLPvtp9fDMe+y/9g894itTC1c5n/q6q6A1ji5t39BfiXiLQMHMjymKAON80kTbSpPbEITDstMknTyv0WeLQr54g4EIupfF+kwHY+HGe7zXeinH8Cab4EGY5ng+nAtUBzEemtqq9EXOdqrOM0VVWXi0hdbHADGeeZ5qYdjaoWd17Ap7vN7EzXibx2Q2CtWmQqxb6PR8QCTnyMmR3Ow55HtinQ5b1cZQ/mZJ6LzdOCGJF9nHdTMPF1aIxs/4YJ/p+J0eCGEagzJMqxc6Psyw+CD3WIRAk5JSLdMZXNGtLbcYKGMi/CVAUOJx1F5I9RjvfAVBmdSHNIyBWu4p/lNsPtkDl9HtnCqbICD8oBUa5TGlOR9SB7K0XkN/Xc7+oYzh7hXqW57QCPwOxoTbA5pvnBy1jHqZ2zzaXDTf2pk+Gs2LyKm94TbY6dU8EG03SiOVrlK+6d3YTZLbtGSdIPu981pM0kCKcBNmLbEa2Tl41yfIEFXgF4TEROj0jSCZsnv8zNe56PCcSvMDVyOLlpR5uISMso+6/GHNDWkdahj0WstnAeNoK/KvIEtTCEQecqp164hbIeZuAtez72cPcT20MS7ENLxVRFIwMbhIgkOCeRIDLHHXGoW95zvyNEJNTTEZEe2By3gmAKJoS6YUbpkCpJbEWSILLJgmAKiyNQPWU1uTlL1JbEWYB9OAvCJ8qLSBJpXoUP5YVHnrvHR7EKdoT0Hs85fR45IZiDdZuIhNSYzoP2cWy0tpbsTe7Ob4LGo19450ZEKolICmkmDcgirmlWuKktwTSt2yQt8HWe4RquJ7C2Z354w+0EXrbCYjoHruAbme++mSC/SsDTmNfldgqujkcSOOo85KZ0ASAivUirC3fEqGuBzTFX0yGCa2CaoxrAChEZ7OZooqpXAd0xZ7TB2Kj8NyxIQ6RWJ7ft6DynLg3OOxcLegFwdxb+KpDWFtZy2rCAp93vnWLz90OIyKWYg+kRctFxKnADuKp+6TyX2rpdz6pqzOVpVPUNEbkBmITNe7xFRNZjvbIg1Ns/VTWzaDABk7AeXQ3gfyLyP8y+UQ/rmRzEdN75hqr+JCIXYVE0BgGXi8gaV45AtbyKjPPRAq/CS5w6+y1Vzc28siHYfbcEvnLPopQrQzFs5Dcxm3kuEJHIynUipiYphfUMR6hqyEMyF88j26jqSyJyF+YE8JSI3I9N5aiPRabZhk2+P5JJNgXNP7Gef21grYgo1oGsjz3TT7H3WAlzyc+t+vwRbE5qMqaa7RRHA5ZdbsQa5CTsnoKltRpi0262YvP+4rU3/h3rSHYGPnBe87sxj8vS2DO5SAsvcPw4TO2ajNW1taS1O2DzazOEf3TUdL/ZdvaJxHmi/gnrpA7BvHMfct6phzDP63DHunKY8LlB04f3zE07+i72Xta4916ONK/9yRpfKMTPsTpQG1gnIt+qamcswMc52GDsDbEwej9h9SIIbH+z5mIhisIYYUL6XuQTWSVW1clYZJDnsJfRAuspvAB0U9WRmZwens96zB4wB+txNnD53Ynp77PjaZpj1FYYaIKtHvAd9gGdjAnFO4COmjGAw2PY1IytWGOZ07lKQRm2Y2HEbsacSBIxm/KnmK3j3BzYsFqT3ru1vct3HTbCbKmq0QJQ5+R55AhVHYO965exxrQZNsKdBjRX1c/z4jp5havcSdg3uxkbpdfBOhH/wFTnb7rk50TLI5vXO4qpMI9g7zCWKSQ31/gV+/bGYnbFBpgvw2OYDTnweI0r0pDzwP8TFgnnPawhb4QFzbgPaKbZXBQ6L3EjtG6uLJtd2Sph0x16qur9mZweeBXHveZlFmU5pKp/w57zDKyDUt/9/YS1qRe6459gDmXfiMWsDvLITTv6DTZYWoQJ2JrYnO2L450j6TRkQzDP35rA6SLyB9exuwSLZvUB5giWhMm5BZisyO4gIB0Jqal53Xn0eDyenCMi27E5gO00Y7AQTwHh/A6uxATQMI1zkYvfM15gejyeAsNNk1mErZpxUZTjrTHnrENAZc08HrLHU6AUlkrW4/Ecn6zF1JEXishwCYsb6pyMAi/6uV5YeooafoTp8XgKFBEZiNkrEzCHnI3YIsuJbt8HwFmZOQN6PIWBF5gej6fAcdFtbsScS2pjkZi+wkL9Tc+ngB0eT67wAtPj8Xg8njjwNkyPx+PxeOLAC0yPx+PxeOLAC0yPx+PxeOKgUNaGK0hEZAwWCi2SVCySyC/YsjrzsDU5M4TjcjFrZwGfqGqGAM9FARFp6CJgxJO2HhZxIzP2YZE/PgImapTV7EVkI9Fj26Zi0XO+Af4NTFLVnKxDGcTbHIBFDaqOrU35A/A2MDMvFoXNL0QkcBBo6oJfF9R1ryKb32tYWSNJxeZE/oJFXnqK6GvX5jkF9fxEpCv2PW1X1T9k47yN2Pd/jqq+7PY9gU32f8CtgRlZ38pHTpcRkQaZLF5eJHHTgQYD/bEoXaWx1Y1ew1Zl2ZTJuWdhS9YNVdVH3b5SWOSqy7GQmHuxCGTTVTUni2bnC797gRnGLiwGYUACFue0DraKxllYgPdzCzHmZLYRkRpYyLw/krYMUHb4mIwLJCcAf8A+3FOBi0Tkskw+3HXYajEBxbFILS2w+JlXiEgHF44vLlyQ/adICy7+HdZgn+TK1BAYKiIPxBsa0RMXX5AxDFtpLGzin91fXxHpW8Ri7h5zuMDz07D1HzMEcSiqOOH2CmnxYr8nLcTeNVi8616ZRGkKVi16zeVXEngdWzHlCNaelMBWd+kmImer6pX5cCvZ5ngSmJ+qatfInW5Jqe7YvLBWwCsu4HR4L/BF4H3ijG1ZwPTEhEpOR1oXx1o2SEROxUberYHHReQ/Gn3F93tV9Yko59fGnl0yFif28myU6x7svhTop6qfhuVbBhgG3Avc5IIvP5yNvAuKYLWPDZmmKlpcr6rvRO509eQaYCq2ytC1QFF85gXJmVjDvjmLdN+T9i2Ea1oud3nMz/ui5St3Y+X+Aaub7wKISGVs1Z/zsZVj6rsFnSM5C/g6bPWh+zBh+TVwnqqucfl1wATzABFZqqoz8/Om4uG4t2Gqaqqqvon1ZnZgwXpHRaT5VVXXZqZm+D3iPuhLsFUjTsRWzcjO+d+RFrz7YhE5KZ7zxBaTvc5t/iVcWLp896nqBNKWdrtNbKHeIoX7Ztb+HuYUunoyjbSlqq4tzPIUBVR1vXu/mZobXMDz4Fso0Hl8InKJq095lV9p0ur0tYGwBFBbiPxybLR5MnBxlPNrY8Hnw0eXA93hQYGwdPm9R9qSfLlerSgvKHKNTGHhhOEYt3m9WyPxuMcJzWDh1Wyvj+hsn/uxnvhpWSQPqI8J6APhS4FFIVjYtgamMvTkP/92vw1EpFyhlsQTDxOA70TkAacxyi2tgPKYGeelyINuRBkEaY+2UHQ6dSy2GstcbPWgd6OkD2zXRaJ+H08q2XiYja31VgHogr3EqE4UYYb8/2Gqw8cxm90OTEU5xaUrhfXILseWwSmGCaCngSmqGnUpHBHp7c5riX1UP2ILG9+tttBvpNNNK+cksUlV6+X+UaQj1grnWeJGfkG80HhjgwbLipUSkTOdBiADqrrZRYz5BbNxBtccgzl6zY8R4PufWJSZ2WoL52b1Pu/D7MRHgFqq+nOUPLthDcWPwCmqeiTSaUVElmJrNt6kqg9EySMBU9/WA85W1Vfd/tJYL/xCoClmx92LfUfPYd9RpB06vwi3b5YHfgurH1OxZ3A/Fr1nM3CVqv4XQja7m4Ae2PqEezBTwgxVfT6TaxYTkeGYSvhUbIm7l4FxTouRjtw8LxGpiKkcL8Lq3Xqsrk5S1X0RaTcS4fQTI896RDj9RDhZXei2lwLXY7b6I8DJmn4dyiC/zi7telXNqhO6grQlr0aIyEtASi5WHlGgL1AhE8evYEQbTb6chdXvtyG0aPl1UdIFtHK/OV7DMi/xI8ww3JqL/3ObneI8rSLWW2qCrYp+EvAlhHT67wIPYoLvJ+zFN8MWZ14uIlUiMxSRqViD0BurOP/DFtS9BvjYqTXAPFjXuf9/w9aV+yjOcseFiIi7t+B62aUXNrrcSNpINSvWYnYfgBdF5G5Xjgyo6ipV3ZSHDijR3uf/sGd7AlHUTI5+7vfpTMoSBBaPpdpujwnLLbhV4V0DvhwTRl0wAf459l20wRaYXpj1beUZQQO9HxNc4bTDVLblsDB31XGOdiJyPub1OARzKPsMc8T7E/CciDwdHog9gqnAZEyAfeF+rwFWu9VPQuTyeZXE6uswd3+KdXLvwepqxRjn5YT/kmb73O62P3frsa7CvrW/xDj3Cvf7ZIzjIVS1H7aG6mTseZ8HvCkin4vIYOcPEDequk1VX1TV2dGOO81cN7e5JuLYCdj7fi+rwPoiUlJEBgO3Yx32CdkpZ37hBWZGAjvlyXGmr405AyWqaku3HfTensAq6XtAfVU9XVWbY73kZVjv6fHwzFxv/Vqs932hqp7i8q2L9cpqYb15VPVizPHFbWpHty9PEJEkzCEhAeshPxfnecVFpKqIXBaUFfhHvPYbN7XnemxKQ3lsEem1IrJJRGaLyFUiUjPTTHJOrPcZU9iJSAlsNAOmXorF81hDnCwiiVGOX+Z+nw0Tundi38mXrkwNVLUVUA0Y4dL0FJE28dxcbnD3eY3bfD3KFKxWmDA6RVWbAX9U1V0iUh+LEVsGcxSqrqqtnSakF+Yl2o80k0gkHbFRX02n4amNdSgqA5GCNjfPqzzWIThfVRNdXW2GtQktycNGW1U7AoETyzuu7l7vtue438siz3M2v0Brktm3Fn6tdWqLM9fGFgf/DOsQzsDUtfeJSF6pPG/HOkT7sUWbw2lN2sLZURGR2iLyCdYZm4FpBi5X1ZjnFCReYGYkWO09w8gvE/4ZqOlUdYeqpopIMnAOthrD+WqrlOPSbMY++t+A8yJ6ybe535GquiDsnG2YWvcw0F1EamXzvmLxvIgsj/j7SES+Bz4FGmNqqd6x1MfALBFJDf4wlcvP2LSQqsAAVc3WKEhVX8Q8gMMdrepgczJnYRX9dRGJZifJLRneJ9ZZOAicETbCD+iJNd5fqOqqWJmqrb4R2H3SCV7X6AednfCRQ1es4/CPcKczVT2iqg9h7wbMkSJfEJHyTg34EmbHPgTcFSP57ap6yJVxm9t3CzY1ZYmqDgv3nFTVJcBf3eaN0TQuwAuqOjroRDjnkr9gI7NGwNlhabuSu+d1s6ouCjvvf6SN6P4qInHP08wFT2P1vF0Uu2NvTOi8F96mxIOq7lHVGa4j0BnTBpTH3s83IpIrxxoRuRi42W1ODExHYQT2y/9kks0fsc5JBbd9InCWiFTKTdnyCi8wM1LS/WbHm21FlH3nud83VTVSdYVrkAPbXC8I2XhOxyrLnCjn/IjZ1apq3s0VTQbOiPhLxnqJ8zFbUGPNPCjCOkylFPytwNSYgZ1oqohcH+PcmKjqf7Aefy/gUdIaO7Bv90/ARyLyt+zmnQUZ3qfadJqXsdH2JRGHA3VslioyYo9Uz8RGQV9qWDAGNzoqQ5RGxo02gmk+ZeO4djy8Hd75cR2gXZjN7CxM83GFRg8YsUNVv4qyPxBoj0SmyXGVAAAgAElEQVS7oOtMfYvdZ/coSaZFOedXbMoSWIcl2J+b53WANI1I+LWWY6aUkqSpG/MNZ7cMyt8v4nAwNSueby2zayzDOipjMJXnCeTCsUZE+mId5ATgHUwjEEkPbOS4MpOsPsc62ZWw6Us/AVcBbzkNR6HinX4yEvRsdmbjnMieFKT1YDuJyPIY5wW9x8A+F6jpNmoMV3XN+4gnp6qbh+kclP6M2TsSMVvUv+NwKIk1D7MkZtD/J5AiIjtVNVsV3an9lrg/nOroT9horBcmOB8Rkfec/ScviPY+wToxfTFh94Arz4lYxT6KjQyy4lWs0WgiIo00zY0+UL9lULOp6gERqSEiHbFvJQjckERaw59Xnd/IwAWpmJD8CfgQUxfviHFuhucmIhUwL2YwjUUsPsU0CPWjHIs1ag/8DdLZt3PxvL7S6PMGg2udFnmtfGQO1tHohzO7OBtqH0zTEZd5JBrOCelabKpGZbf7v7g6loP8rgamY0L3Y0yjdjgizUlAW2BeZqYZTT/P+yURWY19k0lYVKFCnYvpBWZGGrjf7ISqiqaqDARvLfeXGYEzQaCOKpSV5p1gfFlEPsUcfM7CAjl0i/QQjDO/g8AkEWmEVc7R5L5nvBkbBcwSke7YNIcTXf4jMjs3G8RSPS/G1IDJIpLoVGLnuuu/Fc1jMxJVPSwiz2I22n7AHc6r8wJMOD0Vnt6poiZhI4vwHvYObBQS2MTziqiBC+Ik2nMLn561O8rxgOCbjzadK1Z9CPaHRou5fF6Z1bsM18pnFmEdlyYi0tR1Bi8GSgEvZtJpiYrzwP4T1oHtg3UYDmHf24MxNAbx5DuaNNvze5h3d7SFv8/EBGpm6tgMqOq3IvIM5izWhUIWmF4lG4azCwbTNN7PZXbBCHGkqiZk8dfXpQ16t3k20TgnqOr3mK0wFesVTsplloHLfaIbcWSK85jc4GwimZXzLdLmYp4eJUmsaTA5avScbS6YuB+oZQOVWVwOGI6g0xDkcTbWwVoWbndzjdxLmEpqJ+bQ0hOoo6pVVPUCbORXlAkXQpm9+6DTGE1oxaoPgXDdCXnyvDKrd+muld84f4Fgqk3wnQRq/Lg7nc7+fD3mBPUfrIO3HfP8rauqsdTrWeWbICJTSBOWrwJ/jiEsIYb90jkIJrpOdSyCmQDVs1vOvMYLzPQEzgfbSPN0zSnBS24QK4GItBCRJEkLkhDYf+rFcvcWkeki8oqIdMll+TJFVd8A/uU2rxGRMzNLnwXh0yzi+ebKY6OAs7NKiE3BAGsEAgJ1UKkY5+TGwzZorC5wKrKzMK/auMObqepHmAbjdBFpTFqDGNkQtsdsyoeBDqo6VlVfc6PsgEgHpCKFa0ADIdUiWhon6IJj0ebbRVPTgqnpIE01m9vn9cdMprZEXqsgCPwYznffWmdspPxKNvL4CAtLKZh9cBDWgbgjilNOdpgE/N39Pxc4NxN1Nlg9+SzKNQdi7zwzFXMwY6HQY3x7gekQkbqkeXhNitTB54Dgo74wmmedqwBvYrabYL7VGmxuVgkyGvtxHoSXY4Ik6MnlOKhAHNxMmkCa6mySOaG3+/1aVePpoQejuH4iEjOgvGvcLnCb4T3XwA6Swd7knnuOOxuq+j7WGWqFqYlKAovU5vBmh0A4Xoy9z/ARRUA997tLVTMIEhH5M2mOGkXZvLLY/Q6Ncfx8rFEMTWiPYEDkDhGpTtq7DzQY9dxvTp9XOcxGHXne2Zh9dTfRo9HklKzq7nJsOldjbDpPCeA5zV6oxRLYqPtPqtpMVR/PxNs9LpzNMjB/TMe84GO2lyLSAHt+0dSx77jfxiLSPsq5lUhzdMpORyFfOO4FplMJnINVhApY5JEHc5uvswO9i018f0VEQhE5nOp3IeYJ9iPOWcQZw8e7ZJNEpEfYOVVduhOBt8OmLwQqrJq5EGix7uFXLDILmPC5JTvni8gJIjIE69VC/MG6n8U8VUsBr4vI9RIxadxVwkXY3K5PSROyYLYUgNNEZETYOdVduty6qD+JNXJ3uu3sqGMDnsJU3jdiDfXLUdRZgcahsoiEhI2IFBORC7C5jQGlc1CGgmIiNgrvKSIPiUi4zbEnaXORJ2uUyDbYqjR/cyNRxObgvohpIt5R1aUuXV48r2liQb+Dc9uS5jk7SVUzs8Nml6Du1ol20LUHQcfqDvebXR+Ajqp6rsaIlpVdXKc9aB/fwJboympGQWQ4vBDOq/oFtzlXRILIPsEg5hXMa3YFGed1FjhFuVea17SI8FYtRprqL7BdfIBFy89VDyyMflivqg3wlYiswdSTDbCRyS7MSB5yqFHVaWJzCwcBr4nINy6dYJV8I2ajCfgCa3hrAutEZLPapOg8QVXnisggbFR2m4g8HWX+120uTTglMa/CQDg9j0Vfieeah0WkDybc/oSplB4QkQ3YswiPHfsR5pV3KOz8T0VkATZaeFBE/oGpshph6rqJQG6WBJuLzUMsh3m8ZntStapuEpF3SRvtZmgIVfVjEVmETVF6RERuw9SbdbFGZC/2zbYla8eyQkNV14rIFVgnYRgwUES+xKbRBD4Dz2GT3qOxEJtW9H8isgULd1cSi8QTWgEnD57XF1gn7b+ufEex0V1QhnuinJMbgjjJySLyFaayjAzlOAfrmJ2IhcJ7j2yQS7VrNAaTZs+tBSyT6EG4ABar6r2YwNyLBWuJleepmNbmIxH5GutgNcYchVYDfeMQzPnO8TTCrED6uYbtsakTW7GeyyWY3SNaDzdHuLmSbTDV5idYxW2I6eKnA801ykR3VR2MBTZ4ExM4jbBQcROBlqr6bVjarzDhuh4TJIluJJWX/B1Tl5UmutA7nYxzOZtgDhIvYALtL5qN8HVqAQP+jHn0zcJirFbDvByLYWq+AUB7jT4n9VJMKH6BOQucjDV6LUkbgeYItYD0/3Wbz+ZCfR8Iye2Y00Q0LsYW1l2FOcY0wdTxMzC7WrA4+tlSBFdsCVALwpGEjSZ3YO+xNDaV4UJVvSS80xPBZZjQOIQJy++xqDttorz73DyvX7FvdxYmYBMx7cVQV8bcmmnS4fwEbsPiINcFWkaWyXVOg3nBOdFk5DXhnfFGZKz34X/1xaaqdQHejTU9zZlpOmLt5GeYnfk0TFCOxOp4kXBuS0hNLXSh7fF4PJ4oSPqA/KdF0e54CpAi2yP1eDweD10xYbnUC8vC53iyYXo8Hk+RRyyaVQnMxBLMM04pvBJ5ArzA9Hg8nqJFH9LH3X1TwxZi8BQeXiXr8Xg8RYvPseApu7GpZBdmntxTUHinH4/H4/F44sCPMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiQMvMD0ej8fjiYPjMvj61Vdfnfr4448XdjE8Ho/neCehsAuQHY7LEeYvv/xS2EXweDwezzHGcSkwPR6Px+PJLl5gejwej8cTB15gejwej8cTB15gejwej8cTB15gejwej8cTB15gejwej8cTB8flPExP0WD//v1s3bqV/fv3c/jw4cIujsfjySNKlChBtWrVqFChQmEXJU/xAtNTKPz6669s2bKFqlWrUqNGDYoXL05CwjE1h9nj8UQhNTWVffv28f333wP8roSmV8l6CoVt27ZRu3ZtKlWqRIkSJbyw9Hh+JyQkJFC2bFlOPvlkfv7558IuTp7iBaanUDh48CBlypQp7GJ4PJ58okyZMhw6dKiwi5GneIHpKTT8qNLj+f3ye6zfXmB6PB6PxxMHXmB6jknq1K1HQkJCjv7q1K1X2MX3OFJTUwu7CB5P3HgvWc8xyeZvN/HeupytOtPh9Ep5XBqjf//+fPjhhzGP33jjjQwZMiRfrh0vH3zwAQMGDOCFF16gadOmhVqWdevWMXbsWObMmRMzzcMPP8yUKVPS7StRogTVq1fnzDPPZMSIEZQtWza/i5prunfvTteuXbnzzjsLuyieXFBkBKaIlAI+AUao6htuXz1gGnAG8CNwt6o+5Y49AVwZJatvVPWPBVFmjyeSli1bcsstt0Q9VrNmzQIuTUYaN27MvHnzSExMLOyisGTJEj7//PMs05UuXZrZs2eHtg8ePMgnn3xCSkoKP/30EykpKflZTI8nRJEQmCJSGngaaBy2rxTwBrAeE5iJwCwR2aOqC4HhwKiwbKoDy4BJBVVujyeSChUqkJSUVNjFiEm5cuWKdPmiUaxYsQxlbtOmDd9//z0vvPACP//8M9WqVSuk0nmOJwrdhikijYD3MYEYTh+gJtBPVT93QnICcAuAqv6qqj8Ff8AdwAeqOgWPpwgzZMgQkpOT2bZtW2jfoEGD6Ny5M7t27WLBggW0aNGC5cuX07NnT5KSkrjiiiv48ssv0+WzadMmrr32Wlq0aEFycjIjR45kx44doeOjRo3i2muv5cYbbyQpKYmhQ4fywQcfICKhkV3//v0ZN24cEydOpF27drRs2ZLRo0ezd+9e7rnnHpKTk+nYsSPTp0/P9rWHDRvG7Nmz6datG82aNaN///6sX78eSFO17t27FxFhwYIF2X6OjRo1IjU1lR9//BGA3377jXvuuYdu3brRpEkT2rVrxy233MKuXbtC56xevZrLL7+cFi1a0KZNG4YNGxaaYB/PcYA5c+bQo0cPmjRpQu/evVm8eHG641u3bmXYsGG0atWKTp06sXDhwmzfm6doUugCE+gCvA20j9j/R0BVdUfYvtVAsoiUCE8oIu2B84F/5GdBPZ6sSE1N5fDhw1H/Au666y6OHj3K/fffD8CCBQtYtmwZ48aNC0VFOXjwIDfddBOXXXYZkyZNYv/+/QwYMIDt27cDFvjhsssu44cffuD+++/nrrvuYtWqVVx99dUcPHgwdK2lS5dy9OhRpk2bxpVXRrNgwPz581m/fj2TJk1i4MCBPPvss1xwwQXs3r2blJQUOnXqxKRJk/j000+zde333nuPhQsXcvvttzNx4kQ2bdrEqFGmFLr44ou56KKLKF26NPPmzaNr167ZftabNm0CoHbt2oDZiN966y1uvPFGHn/8cQYOHMjLL7/MI488AsDu3bsZMmQI1atX55FHHmHs2LGsWbOGG264Ia7jAFOmTGHChAmcffbZPProo3To0IEbbriBV199FYAjR45w9dVX88UXXzB27FhGjRpFSkoKW7Zsyfb9eYoeha6SVdVpwf8iEn5oC1BTRE5Q1SNuX12szBWBbWFpbwfmq+oX+VxcjydTli5dSuPGjaMe++yzzyhVqhQ1a9Zk5MiRjBkzhh49enDfffdxySWX0KlTp1Daw4cPM3z4cPr16wdAUlIS3bt355lnnuG6665j9uzZHDhwgJkzZ1K5cmUAmjVrxllnncXixYs5//zzQ/mMGTOGihUrAub0E0nx4sWZPHkypUuXpkOHDjz77LMcPXqU8ePHU6xYMZKTk1m0aBGrV6+mRYsWcV97z549TJ8+PaQu3bJlC+PGjeOXX36hRo0a1KhRI6q6NRrhHY5ff/2V5cuXM2/ePM4880yqVKnCgQMHOHToEGPGjKFz584AtG3blk8//TTkiLV+/Xp27txJ//79adGiBQCVKlXi/fff5+jRo1ke/+2335gxYwaDBg1ixIgRAHTs2JE9e/bwwAMP0KtXL9555x1UlXnz5oXuq169evTt2zfLe/QUfQpdYGbCq8DDwL0iMhqoBwRdvZJBIhGpC/QCOmSWmYgMAYYA1KpVKx+K6/FAq1atuPXWW6MeK1ky9Nly6aWXsnjxYq6//npq1aoV1VGod+/eof8rV65MUlISH3/8MWCCLykpiQoVKoSESc2aNUlMTGTFihUhoVW5cuWQsIxF/fr1KV26dGi7SpUq1KtXj2LFioXKXbZsWXbv3p2ta9eqVSudbbFGjRoA7Nu3j0qV4vdU3rt3b4ZOSLFixejSpQt33303AKVKlWLmzJkAfPfdd2zcuJF169axfv16SpUqBcBpp53GSSedxDXXXEPv3r3p0qUL7du3p02bNnEdX7VqFQcOHKBr167pBHjnzp2ZP38+mzdvZuXKlVSsWDFdJ6Bx48acfPLJcd+vp+hSZAWmqm4VkYuA2cBN2IhzAjAZ2BWW9CLga1XN2HVOn98MYAZA3759/eQvT75Qvnz5uKZrJCQk0KdPHz788EOSk5M58cQT0x0vVapUhqDVlStX5ptvvgFg586drF69OupotmrVqqH/q1SpkmVZIq8NZBq2MN5rR+YRCOCjR49mWaZwSpcuzdy5cwF7bsEovVy5cunSvfnmm4wfP57NmzdTqVIlmjRpQunSpUPXK1euHHPnzmXq1Km8+OKLPPXUU1SoUIEhQ4YwePDgLI/v3LkTsM5ONLZu3cquXbuidgbCn4vn2KXICkwAVX1dRE4GagA/A2cB21T1t7BkvYDsewx4PIXIzp07SUlJQURYtGgRF154YWgkA3DgwAH27duXTuhs3749pAItV64cnTt3ZtiwYRnyjiYA85KCvnaxYsWy7IRs3LiR4cOHc8EFFzB37tzQaHb48OEhRyOA008/ncmTJ4empsyePZt//vOftGnThubNm2d6vHz58gBMnTqV6tWrZyjDqaeeykknnRSyM4cTCFvPsU1RcPqJiog0EJG3gRNU9UdnxzwXeCcsTQLQBlhaOKX0eHLG+PHjOXr0KE8++SRt27bljjvuYP/+/enSvP3226H/t2/fzqpVq2jbti1gqt8NGzYgIjRt2pSmTZtSv359pkyZwieffJKvZc+rawcjzrxgzZo1HDp0iCFDhoSE5d69e/nkk09C0YTeffdd2rdvz44dOyhZsiTt27fnjjvuAOCHH37I8njz5s0pUaIE27dvD91306ZNWbduHVOnTgXMbrp7925WrFgRKtuGDRv49ttv8+xePYVHUR5hfgMIME5EHsVGklcCHcPS1AXKA/8r+OJ5PBnZtWsXq1atinqsfPnyJCYmsmzZMhYuXMiECROoWLEid955J+eddx4pKSncfPPNofR33303e/bsoXLlykydOpWKFSuGnID++te/smjRIgYNGsSAAQMoUaIEM2fOZNWqVSGHlPwir65doUIF9u3bxxtvvEGzZs1yNZeyYcOGnHDCCUycOJF+/frxyy+/MHPmTLZt2xayHTdr1ozU1FSuu+46Bg8eTIkSJZg9ezYVKlSgbdu2FCtWLNPjlStXpn///tx33338+uuvNGvWjLVr1/Lggw9y5plnUq5cOc444wxat27NyJEjuemmmyhbtiyTJ0+mRIkSWdyB51igyApMVT0gIucDU4DrgK+A81U1vAsb6EV2RJ7v8RQGK1eu5JJLLol6rH379kydOpXRo0fTunXrkHNMYmIiAwcO5LHHHqNXr16h9KNGjeLhhx9mx44dtGvXjpSUlJBasFatWjz99NNMnDiRkSNHkpCQQOPGjZk1axYNGzbM13vMq2v37t2bhQsXMmLECIYPH87gwYNzXKZTTz2VCRMmMGXKFIYMGULVqlXp0qULF154IXfffTdbtmyhevXqPPbYYzzwwAPcfPPNHDp0iGbNmjFr1qyQqjur4yNHjqRy5co899xzpKSkUK1aNa688kquu+46wGys06ZN495772XcuHEUL16cgQMH8vrrr+f43jxFh4TjMfhx3759U3MyUdqTd3z55Ze5atgTEhJyFUu2KH/3CxYs4NZbb2XFihWhhtrjORaJo54fU2uAFVkbpsfj8Xg8RYkiq5L1eDLjlDp1c7zqyCl16uZxaTwez/GAF5ieY5JvN20s7CLkG3379vWRYTyeIohXyXo8Ho/HEwdeYHo8Ho/HEwdeYHo8Ho/HEwdeYHo8Ho/HEwdeYHo8Ho/HEwdeYHo8Ho/HEwdFZlqJiJQCPgFGqOobbl8FIAW4ANgH/Au4U1VTI86tDKwBRqnqEwVZbk/hUK9ePTZt2pSjc+vWrcvGjRvztkCeHJGamkpCwjEV7MVzHFMkRpgiUhp4BohcYG8O0BToAlwF/B24OkoWk0mLK+s5Dti0aROpqak5+supoM2K/v37IyIx/2bMmJEv180OH3zwASLC559/XthFYd26dVx55ZWZpnn44YczfabhS3dlxnfffYeIsGTJEsDi9Pbp0yfX99C9e/fQItae3z+FPsIUkUbA00TEFHT7zwEaqaq6fZOAtsBjYel6YUt8bS2oMns8sWjZsiW33HJL1GM1a9Ys4NJkpHHjxsybN4/ExMTCLgpLliyJS3CXLl2a2bNnRz1Wu3btuK5VrVo15s2bR7169bJTRI8nHYUuMLHR49vA7cCesP3dgS8CYQmgqveEnygi5YFHgf6Y0PV4CpUKFSqQlJRU2MWISbly5Yp0+aJRrFixXJe5ZMmSx9x9e4oeha6SVdVpqvoPVd0bcSgR+EZERojIehH5WkRGuUWjA+4HlqjquwVXYo8ndwwZMoTk5GS2bdsW2jdo0CA6d+7Mrl27WLBgAS1atGD58uX07NmTpKQkrrjiCr788st0+WzatIlrr72WFi1akJyczMiRI9mxI22lu1GjRnHttddy4403kpSUxNChQzOoZPv378+4ceOYOHEi7dq1o2XLlowePZq9e/dyzz33kJycTMeOHZk+fXq2rz1s2DBmz55Nt27daNasGf379w+pUB9++GGmTJnC3r17ERFyu3rQzz//zK233krHjh1p3LgxHTt2ZNy4cRw8eBDIqJKNxpw5c+jRowdNmjShd+/eLF68ON3xrVu3MmzYMFq1akWnTp1YuHBhrsrsOfYoCiPMWJQHumJlvBSoh40m9wOTRaQLprKNtHtGRUSGAEPA1vPzePKD1NRUDh8+HPVY8eJW3e666y569+7N/fffz/3338+CBQtYtmwZjz32GBUqVADg4MGD3HTTTVx77bXUrl2bRx55hAEDBrBkyRKqVKnCtm3buOyyy6hatSr3338/Bw8eZPLkyVx99dXMmzcvtGjy0qVL6dGjB9OmTYvpXDN//nzatGnDpEmTWLlyJQ8//DDvv/8+SUlJpKSk8NJLLzFp0iTatGlDixYt4r72e++9x+bNm7n99ts5cuQI48aNY9SoUTz//PNcfPHF/PTTT7z88svMnj2bOnXqZPpcoz3TE044gYSEBI4ePcqgQYNISEhg9OjRlCtXjuXLl/PYY49Rp04d+vfvn+V7mzJlCtOmTWPw4MEkJyezdOlSbrjhBhISEujVqxdHjhzh6quv5rfffmPs2LGkpqbywAMPsGXLlizz9vx+KMoC8zBQEuinqruBj0SkLjBURKZjdszrVfXXeDJT1RnADLD1MPOpzJ7jnKVLl9K4cfQ+3GeffUapUqWoWbMmI0eOZMyYMfTo0YP77ruPSy65hE6dOoXSHj58mOHDh9OvXz8AkpKS6N69O8888wzXXXcds2fP5sCBA8ycOTO0ZmazZs0466yzWLx4cWhx6sOHDzNmzBgqVqwImNNPJMWLF2fy5MmULl2aDh068Oyzz3L06FHGjx9PsWLFSE5OZtGiRaxevZoWLVrEfe09e/Ywffp0qlWrBsCWLVsYN24cv/zyCzVq1KBGjRpxqVv37t0b9Zk+9NBD9OzZky1btlCxYkVuv/12GjRoANhi3cuWLeOjjz7KUmDu2rWLGTNmMGjQIEaMGAFAx44d2bNnDw888AC9evXinXfeQVWZN29eqLz16tXzQfKPM4qywPwB+N4JywAF6mBOPqcBT4pIcKws8KiItFPVawq0pB6Po1WrVtx6661RjwUjL4BLL72UxYsXc/3111OrVq2ojkK9e/cO/V+5cmWSkpL4+OOPARN8SUlJVKhQITT6qlmzJomJiaxYsSIktCpXrhwSlrGoX78+pUuXDm1XqVKFevXqUaxYsVC5y5Yty+7du7N17Vq1aoWEJUCNGjUA2LdvH5Uqxb80W+nSpZk7d26G/cGotGbNmjz55JMcPXqUjRs3snHjRtauXcv27dvj0iatWrWKAwcO0LVr13Qj2c6dOzN//nw2b97MypUrqVixYjrh3rhxY04++eS478Nz7FOUBeYK4P9EpIqqbnf7GgEbgQ+B0yPSLwMeBJ4oqAJ6PJGUL1+epk2bZpkuISGBPn368OGHH5KcnMyJJ56Y7nipUqVC6tmAypUr88033wCwc+dOVq9eHXXkVbVq1dD/VapUybIskdcGKFOmTMz08V47Mo9AAB89ejTLMkWel9Uzff7555k8eTLbtm2jatWqNG/enFKlSpGamrUyaefOnYB1YqKxdetWdu3aFVXIh9+v5/dPURaYbwGfA3NF5CbgVOBmYIyq7gO+Dk8sIkeAn1X15wIvqceTTXbu3ElKSgoiwqJFi7jwwgtp06ZN6PiBAwfYt29fOqGzffv2kAq0XLlydO7cmWHDhmXIO5oAzEsK89rR+PDDD7njjju49tprueKKK0LP6KKLLorr/PLlywMwdepUqlfPOJ371FNP5aSTTmL79u0ZjgXC1nN8UOhesrFQ1SNAHyzCz4dYlJ8HgCmFWS6PJy8YP348R48e5cknn6Rt27bccccd7N+/P12at99+O/T/9u3bWbVqFW3btgVM9bthwwZEhKZNm9K0aVPq16/PlClT+OSTT/K17Hl17WDEmVtWrVpFQkICQ4cODQnLLVu28NVXX8U1wmzevDklSpRg+/btoftp2rQp69atY+rUqQC0bduW3bt3s2LFitB5GzZs4Ntvv82Te/AcGxSpEaaqJkRs/wjEZVVX1fhmMHs8+ciuXbtYtWpV1GPly5cnMTGRZcuWsXDhQiZMmEDFihW58847Oe+880hJSeHmm28Opb/77rvZs2cPlStXZurUqVSsWDHkBPTXv/6VRYsWMWjQIAYMGECJEiWYOXMmq1atCjmu5Bd5de0KFSqwb98+3njjDZo1a5bO3pkdmjZtytGjR7n33nvp2bMnP/74I2WSC4sAACAASURBVNOmTePgwYPs27cvy/MrV65M//79ue+++/j1119p1qwZa9eu5cEHH+TMM8+kXLlynHHGGbRu3ZqRI0dy0003UbZsWSZPnkyJEiVyVGbPsUmREpgez7HOypUrueSSS6Iea9++PVOnTmX06NG0bt065ByTmJjIwIEDeeyxx+jVq1co/ahRo3j44YfZsWMH7dq1IyUlJaQ+rFWrFk8//TQTJ05k5MiRJCQk0LhxY2bNmkXDhg3z9R7z6tq9e/dm4cKFjBgxguHDhzN48OAclad9+/bceuutzJkzh/nz51OjRg169epF8eLFmT17dmguZmaMHDmSypUr89xzz5GSkkK1atW48sorue666wCzOU+bNo17772XcePGUbx4cQYOHMjrr7+eozJ7jk0S4lFZ/N7o27dvam4nSntyx5dffpmrhj0hISEudVten1sQLFiwgFtvvZUVK1aEVIwez7FIHPX8mIq8X2RtmB6Px+PxFCW8StZzTFK3bt0cLwtVt27dPC6Nx+M5HvAC03NM8ntez7Jv374+gozHUwTxKlmPx+PxeOLAC0yPx+PxeOLAC0yPx+PxeOLAC0yPx+PxeOKgyDj9iEgp4BNghKq+4fa1xwKqNwM2A+NUdY479g7QJUpWb6tq9wIptMfj8XiOG4rECFNESgPPELYYtIhUBRYDbwJNgHHAYyLS0SXpC9QM+/sTtobmgwVXco/H4/EcLxT6CFNEGgFPkzHiQx1goare7rY3iMgIoDOwXFV3hOWRAPwbmK2qLxVAsT0ej8dznFEURphdgLeB9uE7VfUTVf0rgIgUE5FzAAHeiZLHpUAD4PYoxzyeAqF79+6ICPfdd1/U499//z0igoiwY8eOqGniZdSoUfTp0yfu9N999x0iwpIlS2Km6d+/f6h8wV/z5s0599xzoy7gXBSJ5z49npxS6CNMVZ0W/C8iGY6LSBlgF1bWR1X1vSjZ3AZMU9Ut+VVOT9Hk6NFUihXLOuJPvOlyS0JCAq+//jqjRo3KcOy1117L9+vnlpYtW3LLLbeEtvfu3cuCBQsYO3YsAFdccUVhFc3jKXQKXWDGQSrQFmgIPCIi61R1UnDQ2TQbAL1inB+kGwIMAVttwfP7oFixBFZ8nfUivu1PO6kASgMtWrRg5cqVrFmzhkaNGqU7tmTJEkQEVS2QsuSEChUqkJSUlG5fu3bt+OKLL5g7d64XmJ7jmqKgks0UVd2vqitV9SlgPBC5zPslwFuq+l0W+cxQ1WRVTa5UqVJ+FddznNOwYUNOOeWUDKPJH374gc8//5yePXtmOOf111/nwgsvJCkpiS5dujB58mQOHz4cOn748GH++c9/csYZZ9CyZUvGjx/PkSNHMuQzZ84cevToQZMmTejduzeLFy/Ok3sqVqwYDRo04Icffgjt27BhA8OGDaNdu3Y0adKE7t27M3Xq1HSrwLz44ov07t2bpk2b0rlzZ+69914OHDgQ9/G9e/cyduxYOnToQLNmzejfvz9r1qxJV7bVq1fTr18/mjdvzjnnnJPhuMeTlxRZgSkip4nInyJ2rwH+ELGvF+DX6vIUGXr06JFhncTXXnuN5s2bU6NGjXT7582bx3XXXUezZs2YMmUKV1xxBTNnzkyn0r333nt58sknGTx4MJMmTWLt2rW8+uqr6fKZMmUKEyZM4Oyzz+bRRx+lQ4cO3HDDDRnS5ZRNmzZRu7at0b5nzx4GDBjAzp07mTBhAtOnT6dt27akpKTw9ttvA/DRRx9x22230adPHx5//HGuueYann32WaZMmRLX8dTUVIYOHcorr7zCiBEjeOihhyhZsiT9+/fn22+/BcxeedVVV1GqVClSUlK48MILo6rCPZ68oiirZLsC40WktqoG3c5WwJdBAhH5A5AILC344nk80enZsyePP/4469evJzExETB1bPji0ABHjhxh8uTJ9O7dm9GjRwPQsWNHypcvz+jRoxk0aBA1atTg2WefZcSIEVx11VWALZjcrVu3UD67du1ixowZDBo0iBEjRoTy2bNnDw888ECG62ZGampqaHSbmprK1q1beeaZZ1izZg233norAN988w116tRh8uTJofU627dvzxtvvMFHH31E9+7d+fTTTylTpgxXX301JUuWpE2bNpQoUYISJUoAZHl8+fLlvP/++8yaNYsOHToA0KlTJ3r37s20adMYP348Tz75JCVLlmTatGmUKVOGLl26kJqaGtPpyuPJLUVZYM4H7gamich9QBvgRuDysDRNgEPAVwVfPI8nOk2bNqVmzZr85z//YejQofz444989tlnTJ48mRUrVoTSbdiwgR07dmRQ0wYC9OOPP+aUU07hyJEjdO7cOXS8VKlSdOnShc8//xyAVatWceDAAbp27ZpOldu5c2fmz5/P5s2b414KbenSpTRu3DjdvtKlS3PVVVeF7JdNmjTh6aef5tChQ3z99dds3LiRNWvWcPjwYQ4ePAiY89DevXs599xz6dWrF926deOiiy4KlSOr4x988AFlypShdevW6e6pY8eOvPXWWwCsXLmS1q1bU6ZMmdDxHj16eIHpyTeKrMBU1V9EpAfwMPApsAUYrqqLwpJVB35V1aOFUUaPJxoJCQkhtezQoUN57bXXaNasGTVr1kyX7tdffwWgSpUq6faXL1+ekiVL8ttvv7Fr1y4AIu3uf/hDmmVi505zerr00kujlmfr1q1Uq1YtrrK3atUqNJJMSEigbNmynHLKKaGRX8C0adN4/PHH2b17NyeffDItWrSgePHiIRtmcnIyjzzyCLNmzWLGjBk88sgj1K5dmzFjxtCpU6csj+/cuZN9+/bRpEmTDGUMyrJr1y4aNGiQ7ljVqlXjuk+PJycUKYGpqgkR218A3WIkR1XnAfPyu1weT3bp0aMH/8/efcdHVeV9HP8ktMjSEhABy4qoR0poQQKKoCCCAu5u7EJsQJCigMgjPKsgIoKC9CKhCBYEdWMBXd2HlbViUBDdtRwxig1QIBOQDibPH3cyO5NMwiSZTEm+79crL7jn3jn3NxPIL+eetnLlSn766SfefPNNv49F69VzRu7u3bvXp3z//v0cO3aMevXqea7Jzs7mtNNO81yTnyTBSbAACxYs8LkmX9OmTX2uL07t2rVJTEws9pqXX36ZOXPmMHHiRPr27eu5f+fOPlOp6d69O927d+e3337jnXfeYdGiRYwePZoPPviA6tWrF3u+du3a1K9fn8WLFxcZR7169Qp9di6XK6D3KVIaETvoRySatW/fnlNPPZXVq1fz6aef0qtXr0LXNG3alPj4+EKT7PNHt7Zv35527dpRvXp1/vGPf3jOnzhxgvfff99z3KZNG6pVq8bevXtJTEz0fG3bto0FCxYE/b198sknNGrUiJtuusmTLD///HOys7M9Lcx58+Zx/fXXA04S7tOnDwMHDuS3337jwIEDJz2flJREdnY2NWvW9HlPa9eu5dVXXwUgOTmZzMxMTysc4J133gn6+xXJF1EtTJGKIjY2lp49e7JixQpPn2ZBVapUYcSIEUyePJm6devSo0cPrLXMmzeP3r17c/755wMwcOBAlixZQlxcHM2bN+e5555jz549nHXWWQAkJCSQmprKtGnT2LdvH61bt+arr75i1qxZ9OjRg1q1agXcwgxEYmKiZ0Rrx44dycrKYsGCBcTExHDkyBHASWYLFizg/vvvp0+fPuzbt48nnniCpKQkEhISTnr+sssuIzExkbS0NEaMGEHjxo158803WbVqFZMmTQLg1ltvZc2aNQwePJg777yTXbt2eUbZipQHJUyJarm5eQEtShCqlX68XXHFFaxatcrv3Mt8AwYMIC4ujuXLl/PCCy/QsGFDbr/9doYNG+a5ZuTIkcTFxfHss8+yf/9+rrjiCq6//no+/PBDzzVjx44lISGB559/nrlz59KwYUNuvfVWRowYEfT3lZKSwvbt21m9ejVLly7l9NNPZ+DAgWRlZbF582YAOnbsyMyZM0lPT2fdunXUqFGDrl27eqZ9nOx8lSpVWLZsGTNmzGD69OkcOHCAP/7xj0ydOpWUlBTA6ft95plnmDJlCqNGjaJRo0ZMmjSJ4cOHB/09iwDEeE80rixSUlLyMjI0dTOcvvzyS5o3bx7uMESkHAXw/zy0v8WWkfowRUREAqCEKSIiEgAlTBERkQAoYYqIiARACVNERCQAETOtxBhTA9gMjLLWri9wrgHOousXWmu3F/HarcCz1tqHQxCuiIhUMhHRwjTGxAHPAS39nEsA1lJ4Wy9vE3E2kRYRESkXYU+YxpgWwIc423QVPNcVp9VZs5jXtwNuRTuWiIhIOQp7wgS6ARuAzn7O9QbSgev9vdAYUxVYDtwLaNVlEREpN2Hvw7TWLsr/uzGm4Ln/dZefW8TL7wN+ttY+Z4wZWdx9jDFpQBpAkyZNyhKyiARJXl5ewHt1hls0xXoyFem9hFIktDBLxRjTHBgFDA3kemtturW2g7W2Q8G9BUWCITU1FWNMkV/p6enhDpHMzEyMMZ7Np8Np27Zt3HrrrcVeM2/evEKfY6tWrejRowePPPIIhw4diphYAzFu3Lhi/40cPXo0CNEW7/nnn2f27Nk+MfXt27fc71sRhL2FWRrGmFhgGfCQtfbHcMcjkq99+/bcd999fs/527Ek1Fq2bMmaNWto1qzQkIGQe+ONNwJK3HFxcaxcudJzfOzYMTZv3szcuXPZtWsXc+fOLc8wgcBjDcSZZ57JjBkz/J6rXr16UO5RnCeeeIJLL73Uczxs2LCQ/eIR7aIyYQJNcfo82xhjprrLTgHaGWOSrbX9wheaVGZ16tShbdu24Q6jSLVq1Yro+PyJjY0tFHPHjh35+eefefHFF/n1119p2LBhmKIrubi4uIj6HuRvEycnF62PZH8AzgPaAG3dX58BC4AhYYxL5KTS0tLo0KEDe/bs8ZQNGjSIrl27sn//fjIyMmjXrh3vvfcevXv3pm3btgwYMIAvv/zSp57vv/+eYcOG0a5dOzp06MDYsWPJzs72nB83bhzDhg1jzJgxtG3blqFDhxZ6JJuamsqUKVOYPn06nTp1on379kycOJFDhw7x8MMP06FDB7p06cLixYtLfO+7776blStXctlll9G6dWtSU1PJysoCnEet8+fP59ChQxhjKM3uQS1atCAvL4+dO3cCcODAAR5++GEuu+wyWrVqRadOnbjvvvt8Npg2xvDEE0/Qp08f2rZt69ms+z//+Q+33norbdq0oVOnTkyePJnDhw8XG2t2djb3338/Xbt2pU2bNtxyyy1BaYXmf49Wr17NxRdfTHJyMj/++CN5eXk8//zz9OvXj9atW3PFFVewYsUKn9fmxzd69GjatWtHcnIyU6ZM4cSJEwB0796dn3/+mWeffdYzZqTgI9kTJ04wZ84cLr30UhITE0lJSWHjxo0nja8yiMqEaa09bq39xvsLOApkW2t3hDs+KZ0NGzbQvHlzYmJiwvrVvHlzNmzYUKr3kJeXx4kTJ/x+5Zs0aRK5ubk89thjAGRkZPDuu+8yZcoU6tSpAziPHe+9915uvvlmZs6cyZEjR7jlllvYu3cvAHv27OHmm29mx44dPPbYY0yaNImtW7cycOBAjh075rnX22+/TW5uLosWLSqyD+5vf/sbWVlZzJw5kzvuuIPVq1fzl7/8hd9++425c+dyySWXMHPmTD755JMS3fuDDz7g5Zdf5q9//SvTp0/n+++/9+x3ed1113HttdcSFxfHmjVrfB4RBur7778H4IwzzgBgzJgxvPXWW4wZM4Zly5Zxxx13sG7dOhYuXOjzukWLFnHLLbcwbdo0OnbsyDfffMOAAQOIiYlh9uzZ3Hvvvbz++uuMGjWqyFgPHjzITTfdxAcffMCYMWOYNWsWeXl5DBgwAGvtSWMv7t9HviVLljB58mTGjx/PmWeeycyZM3nwwQfp3r07CxcupHfv3jz66KPMmjXL53WPPPIICQkJLFy4kP79+/PUU0/x/PPPAzB//nxOPfVUevXqxZo1a/zG9sADD/Dkk09yyy23sGDBAs455xwGDx7Mli1bio2vMojWR7JSAQ0ZMoRt27aFOwy++uorhgwZwtdfl3xq79tvv03LloXW3wDgs88+o0aNGjRu3JixY8fy4IMPcsUVVzBt2jRuuOEGLrnkEs+1J06cYOTIkdx0000AtG3blu7du/Pcc88xYsQIVq5cydGjR1m+fDkJCQkAtG7dml69evH666/z5z//2VPPgw8+SN26dQGndVBQ1apVmT17NnFxcVx00UWsXr2a3Nxcpk6dSmxsLB06dOCVV17h008/pV27dgHf++DBgyxevNjzuPSXX35hypQpuFwuGjVqRKNGjfw+bvXHO6Hs27eP9957jzVr1tCjRw/q16/P0aNHOX78OA8++CBdu3YFIDk5mU8++YRNmzb51HXRRRdxww03eI4feeQRGjRoQHp6uqcP8eyzz6Z///589NFHXHjhhYViffrpp/nhhx9Yu3Yt557rDOLv0qULvXr1Yv78+cybN6/I97Jt2za//0ZefPFFEhMTPcepqal0794dAJfLxZNPPsnAgQMZPXq05355eXksW7aMW2+91fO9aNeuHQ888AAAnTt3ZsOGDbzzzjvcfPPNtGjRgurVq9OgQQO/n3tWVhYZGRk8/PDDXHfddQB07dqV3bt3M3v2bJ566im/8VUWEZUwrbV+xzm7W5DFjoG21nYql6BESiApKYnx48f7Pec9oOPGG2/k9ddf56677qJJkyZ+Bwr16dPH8/eEhATatm3Lxx9/DDiJr23bttSpU8eTTBo3bkyzZs3YuHGjJ2klJCR4kmVRzj//fOLi4jzH9evX5+yzzyY2NtYTd82aNfntt99KdO8mTZr49C02atQIgMOHD1OSkeqHDh0qlGBiY2Pp1q0bDz30EAA1atRg+fLlAPz0009s376dbdu2kZWVRY0aNXxe27RpU5/jzMxMevToQWxsrOf9tG3bllq1arFx40YuvPDCQjF99NFHnHvuuZ5kmf859ezZk1deeaXY93PWWWcxc+bMQuXedRWM89NPP+X48eP07t3b55o+ffqQnp7Op59+ymWXXQZAmzZtfK457bTTAh7Uk//LRdeuXX1+SenWrRszZ870eYJQ8HOsDCIqYUrltnjxYoYPH16ory7UmjdvzoIFC0r12tq1a/u0EooSExND37592bRpEx06dOAPf/iDz/kaNWp4Hs/mS0hI4LvvvgMgJyeHTz/91G9L5dRTT/X8vX79+ieNpeC9AU455ZQirw/03gXryE/Aubm5J43JW1xcHM888wzgfG75rfRatWr5XPfPf/6TqVOn8uOPPxIfH0+rVq2Ii4srdL+Cn0lOTg5r1qzx+4hy9+7dfmPav38/DRoUXq2zQYMGHDx4sNj3U6NGjYD+jeS3GMFpVefX7y3/vRw4cMBT5u9zz8vLO+n9wPksAE8rvSCX67/rw3jHV1koYRZj0qRJpXpd48aNSUtLC3I0Fd9ll13GF198Ee4wQiInJ4e5c+dijOGVV17hmmuuoWPHjp7zR48e5fDhwz4//Pbu3ev5IVWrVi26du3K3XffXahufwkwmEJ979jY2JMmmO3btzNy5Ej+8pe/8Mwzz3hasyNHjvQMNCpKrVq16NGjh+fxt7eiWsJ169bl22+/LVS+e/du6tWrV+z9SiO/zj179nDaaad5yvMHjgXrnrVr1yYmJobVq1dTpUqVQufj4+PZvn17UO4VjaJy0I9ItJs6dSq5ubk8/fTTJCcn88ADD3DkyBGfa7wHHu3du5etW7eSnJwMOI9+v/32W4wxJCYmkpiYyPnnn8/8+fPZvHlzucYerHvntziD4YsvvuD48eOkpaV5kuWhQ4fYvHnzSVtX+e+nVatWnvfTuHFjHn/8cU+fesFYk5KS+Oabb3yS8bFjx1i/fj3t27cP2vvKl5iYSLVq1XjjjTd8yl9//XWqVq1K69atA66ruM89KSmJvLw8Dhw44PksEhMT2bhxIytWrKBq1crdxqrc7z6ECq7yohZoxbR//362bt3q91zt2rVp1qwZ7777Li+//DKPPvoodevWZcKECfzpT39i7ty5/M///I/n+oceeoiDBw+SkJDAggULqFu3rqcVdPvtt/PKK68waNAgbrnlFqpVq8by5cvZunWrZ3RneQnWvevUqcPhw4dZv349rVu3LtNcyubNm1OlShWmT5/OTTfdhMvlYvny5ezZs+ekiwEMGzaMG2+8kZEjR3LNNddw7NgxFi5cyM6dO2nRooXfWFNSUli5ciWDBw9m1KhR1K5dmxUrVrBnzx7uvPPOUr+PoiQkJJCamsqyZcuoUqUKF154IR999BHLli3jtttuO2k/tbc6derw+eefs2nTpkL9s82bN6dXr16MHTuWESNG0KxZMzZt2sSiRYsYNGhQUH/JiUZKmCGSP1dMKrYtW7b4jMD01rlzZxYsWMDEiRO58MILPYNjmjVrxh133MHSpUu58sorPdePGzeOefPmkZ2dTadOnZg7dy61a9cGnAE1q1atYvr06YwdO5aYmBhatmzJk08+SfPmzcv1PQbr3n369OHll19m1KhRjBw5ksGDB5c6pqZNm/Loo48yf/580tLSOPXUU+nWrRvXXHMNDz30EL/88ovPo0xvrVq1YuXKlcyePZu7776bGjVq0L59ex577DHPa/zF+uyzz/Loo4/y0EMP8fvvv9O2bVueffZZT5INtrFjxxIfH8+aNWtYunQpp59+Ovfddx+33HJLieoZMmQIEydOZPDgwbz55puFzs+YMYM5c+aQnp7O3r17Of300xkzZgwDBw4M1luJWjGBdgZXJCkpKXmlmShdFgX7QydOnBjS+0eaL7/8stx/sEerjIwMxo8fz8aNGyvlwAqpOAL4fx5VK8BX7va1iIhIgJQwRUREAqCEKRJhUlJSsNbqcaxIhIn4QT/GmAbAfOAK4DdgtrV2lvvceOCRAi+ZY60t32GCIiJS6UR8wgReAmriJMzawEpjTK61dg7QEpgLTPW6vvhlNoIoMyuHXD9jpmJjILlZ8Ccvi4hI+ER0wjTGJAFdgAusewsAY8z/ADOBOUALYK61dlc44vOXLIsrFxGR6BXpfZjnAC7ru1/Op0BjY8w5gAFOvpeOiIhIGUV0CxP4BahjjKltrf3NXfZH958NcB7VDjbGrAYOAcuBx621hVZ3NsakAWngTLwWEREpiUhPmJnAj8AiY8xQoA7woPtcT/efPwN9gfY4j2kBphesyFqbDqSDs3BB+YUsIiIVUUQnTGvtUWPMNcBqIAfYB4wDkoFXgCestXvdl//bPaJ2OH4SpogULS8vj5iYqFp0pUwq0vutSO8l0kV6HybW2i3W2vOBJkAj4D0gF/jBK1nm+9J9XUjEFvFvtKhyqdhSU1Mxxvh8tWnThquvvtqzn2N53XfIkCGAs3myMabQrhZF2bVrFwMHDvTZ57C0jDEsW7asyPPjxo0r9PkkJiZy5ZVXMn/+fH7//fcyxxCIjz/+2O/WZCXl7/ud/3XxxRcHIdKTmz9/PqtWrfKJKf/fggRfRLcwjTHxwFogxVr7i7vsamALcLsxZqC11ntfm3aEcBCQpo5IQe3bt+e+++7zHB86dIiMjAwmT54MwIABA8r1/g0bNmTNmjWcffbZAV3/wQcf8N5775VrTN7OPPNMZsyY4Tk+cuQIGzZsYN68eRw8eNDnsysvL774omcj7rIq+P3OV61ataDUfzLz5s3z2eFm4sSJlX5HkfIU0QnTWusyxtQEHjfGPIjTTzkBuBEnMU4zxkwFlgEdgfuA4O+tEwSVfbH1yqJOnTq0bdvWp6xTp0785z//4Zlnnin3hFm9evVC948kcXFxfj+fr7/+mtWrV3PPPfeELNkEg7/vdzide+654Q6hQouGX0VuAE4HPgMeBgZba191TzXpC1zude4+a+2qImsSCYPY2FguuOACduzYAUBmZibGGFavXs3FF19McnIyP/74IwDr1q2jX79+tGrVissvv5ynn37ap66DBw9y//33k5ycTHJycqF9Vv09ks3MzKR///60a9eOrl27MnXqVI4ePerZFQWcrcfmzZsHwIkTJ5gzZw6XXnopiYmJpKSksHHjRp/7fPfddwwcOJB27drRs2dP3n333TJ9Ri1atODQoUPs27cPgF9//ZXx48fTpUsXWrZsSZcuXZgyZQrHjh3zeZ8rV66ke/fuJCUl8fHHHwPw/vvvc91119G6dWu6du3KnDlzPI97x40bx0svvcS2bdswxpCZmempb+TIkXTu3Jl27doxdOhQtm/fXqb3BM7OM8nJySxdupTk5GS6devGoUOHOH78OOnp6fTq1YvExET69evH2rVrPa/Lf39vvfUWAwcOpE2bNlxyySUsWrTIc40xBoDHHnuM7t27A4UfyR46dIjJkydz0UUX0bp1a1JTU/niiy9OGp/4F9EtTABr7TagexHn/glc6O+cRK+CW6EFqnHjxkVuzJ2enh7wnqTl8TTg+++/54wzzvApW7JkCZMnT2b//v2ceeaZvPTSS4wbN47+/ftz3333sXXrVk9yGzRoEAD33HMPW7duZezYsdSrV4958+aRlZVVZJ/ZZ599xh133MEll1zCrFmz2L17N9OmTePw4cOMGjWKoUOHsmjRIpYuXcp5550HwAMPPMDf//537r77bs4991xeffVVBg8ezFNPPUX79u05cOAAqampNGjQgOnTp+NyuRg3blyZP5+aNWtSv359cnNzGTRoEDExMUycOJFatWrx3nvvsXTpUs466yxSU1M9r1u4cCETJ07k2LFjtG7dmo0bNzJ48GB69erFXXfdxXfffcesWbPIyclh4sSJDBs2jOzsbL799ltmzJjBueeey65du7juuus47bTTePDBB8nLy2PBggXcfPPNvPTSS0XuF8PHxAAAIABJREFUownOgJsTJ04UKq9a9b8/Wn/77TfWrl3LjBkzOHjwIDVr1uSee+7hrbfe4q677sIYwz/+8Q/uvfdejhw5wnXXXed57fjx4+nfvz+DBg3i73//O7Nnz6ZFixZ069aNNWvWcMMNN5CamkpKSorf2IYOHYq1lnvuuYdTTz2VZ555htTUVF566SXOOuusIuMT/yI+YYpEE+8foHl5eezevZvnnnuOL774wtOay5eamuppGeTm5jJz5kz69evHhAkTAOjSpQsxMTEsXLiQm2++mR9++IF//etfzJo1i6uuugqA1q1b06NHjyLjWbx4MWeccQYLFiygSpUqABw9epSXXnqJunXren5otmzZkoSEBLKyssjIyODhhx/2/ODu2rUru3fvZvbs2Tz11FNkZGTgcrl48cUXadSoEQB169blrrvuCugz8k4we/fu5Y033mD9+vWkpqYSExPDrl27qFu3Ln/961+54IILAKcF/O677/LRRx/5JMx+/fp5PguA2bNn06ZNG2bNmuWJvW7duowfP56BAwdy1llnkZCQwI4dOzyPUufPn8+RI0dYvny5Z8H7jh07cvnll/Pkk08W+8vA22+/TcuWLQuVe+9l+vvvvzNixAguueQSAKy1vPbaa0yaNIkbb7wRcL7XBw4cYObMmT7J78orr/QMUEpOTubNN9/knXfeoVu3bp74Gzdu7HfT6vfee48PP/yQJ598kosuugiASy65hD59+rBo0SKmTp3qNz4pmhKmSBD5+wEaFxfHbbfdVqj/smnTpp6/f/fdd/z6669ceumlPgmla9euzJ07l88++4xvv/3WU5avYcOGxfahffLJJ/Tp08eTLMEZeFRUX+qmTZs89/COo1u3bsycOZNjx46xZcsWzj//fE+yBOjRo4fPPYqybdu2Qp9PtWrVuPrqqxk9ejTgJICnn36a3Nxctm/fzvbt2/nqq6/Yu3dvoUVHvD/Dw4cP89lnnzF69OhCn2Fubi6ZmZmFWvkAH330EcnJyT67wyQkJNC5c2fP51GUpKSkQr8IgdO3WVSc+Y+Oe/fu7XPNVVddxWuvvUZWVpanlef9vY2NjaVhw4YBPzLNzMzklFNO4cILL/T5PLp06cJbb71VZHxSNCVMkSDy/gEaExNDzZo1OfPMM/0OZPH+AZ2TkwPAmDFjGDNmTKFrd+/ezf79+6lWrRq1atXyOXfqqady8KD/PQf27dtH/fr1A44/Pw7vpOzN5XKxf/9+4uPjfcqrVKkS0HZkZ511FjNnzgScz+eUU07hjDPOoEaNGj7XvfDCC8yePZs9e/Zw6qmn0qZNG2rUqEFenu+aI97vbf/+/eTm5vL444/z+OOPF7r37t27/ca0f/9+mjdvXqi8fv36fPPNN8W+n9q1a5OYmFjsNeD7vd63bx9Vq1alXj3fUfYNGjQA4MCBA56EGRcX53NNbGxsoc+gKDk5ORw+fJhWrVoVOlfw36O2kguMEmaIeHfog/MoSfwrjz7Eovo2gy3QH6D+XgcwYcIEWrduXej8GWecwZtvvsnx48fZv3+/TwsmJyenyJGltWrVIjs726csJyeHzz//nPbt2/uNIyYmhtWrV/ttMcbHx1OvXj2ysrJ8yvPy8jwDdopTo0aNk34+mzZt4oEHHmDYsGEMGDDA88P82muvLfZ1f/jDHwAYOnSo38fUDRs29Pu6unXrsmfPnkLle/bsKZTUgqFu3bqcOHGCnJwcn/rzYwjWPWvXrk39+vVZvHhxUOqT6BglWyFs2bLF50vE2znnnEO9evX45ZdfSExM9Hzl5OQwZ84cDhw4QMeOHQH4xz/+4Xndvn372Lp1a5H1tmvXjnfeeYfc3P8ur/z6668zZMgQfv/990Jz9pKSksjLy+PAgQM+cWzcuJEVK1ZQtWpVkpOT2bZtm88o0o0bN3pGsJbV1q1biYmJYejQoZ5k+csvv/D1118X27qqVasWF1xwAT/++KNP7NWqVWPmzJns2uVsauTvPWdmZvr8YpGdnc3GjRv9/lJRVklJSQCFFpd4/fXXqV+/fsBzaKHweyl4n+zsbGrWrOnzeaxdu5ZXX321VLFXdmphikSAqlWrctdddzFt2jTAGeTy008/8fjjj3P22WdzxhlnEBMTw9VXX80jjzzC0aNHadKkCYsXL/Y7SjPfnXfeSf/+/bn77ru5/vrr2bVrF7Nnz2bAgAHUqlXL01L9v//7Py6++GKaN29Or169GDt2LCNGjKBZs2Zs2rSJRYsWMWjQIGJjY/nzn//M8uXLufPOOxk9ejRHjhxh1qxZQZs/mZiYSG5uLo888gi9e/dm586dLFq0iGPHjnH48OFiX3v33XczfPhwatWqRc+ePXG5XMyePZvY2FjOP/98wOlf3LVrF++//z6tWrXitttu46WXXuKOO+5g6NChACxatIjq1atz6623BuU9ebvgggvo1asX06ZN4+DBgxhj+Oc//8lrr73GhAkTSrTwQJ06ddi8eTMdOnSgTZs2Pucuu+wyEhMTSUtLY8SIETRu3Jg333yTVatWlXokemWnhCkSIQYMGEBcXBwrVqxg+fLl1KtXj969ezN69GjPWqFTpkwhISGBefPmcfz4ca699lpOO+00jhw54rfOtm3bsmzZMmbNmsXw4cNp0KABqamp3Hmns75H586d6dKlC5MnT+b6669nwoQJzJgxgzlz5pCens7evXs5/fTTGTNmDAMHDgScx6orV65k8uTJjBs3jjp16jB69GimTw/OEs6dO3dm/PjxPPXUU/ztb3+jUaNGXHnllVStWpWVK1cW25Lt0aMHCxcuZMGCBWRkZFCrVi0uuugi7r33Xk455RQAbrjhBjZs2MCQIUN47LHHuOqqq3j22WeZPn0648aNo0qVKiQnJzNr1iyfgU3BlP8Zr1ixgpycHM455xymT5/O1VdfXaJ6RowYwezZs/n444/54IMPfM5VqVKFZcuWMWPGDKZPn86BAwf44x//yNSpU/1OQ5GTiwm0A7kiSUlJycvIyAjpPQv+RlfZV/758ssv/Q60EJGKI4D/51G18rb6MEVERAIQ0Y9kjTG3AU8WcfqPQAIwD2gLfAOMs9a+GZroRESkMonohAmsAbyHksUC64BvgcPAWzi7maQBnYAMY0w3a+3HoQguMyuHXD9PtGNjtJOJiEhFE9EJ01p7GCcxAmCMGQGcCfQA7gB+AwZZa48DXxpjkoExwE2hiM9fsiyuXEREolfU9GEaY2oDE4EJ1loXcA6w2Z0s830KdA5HfCIiUrFFdAuzgCHAUWCp+/gXCu9U8keggb8XG2PScB7dFlqPUsIjLy/PM11CRCqWijgDIyoSpjEmBidhzvNqUb4ITHA/pl0MJOE8pq3urw5rbTqQDs60knIPWopVvXp1Dh8+rK2ERCqow4cPR9Vm4IGIlkey7YFmgGc3XWvtF8BtOBtHHwGeAuYA+8MQn5RQgwYN+Omnn8jOzub48eMV8rdRkcooLy+PQ4cO8fPPPxe5fm+0iooWJnAlkGmt3eFdaK19xhizCjgN2AUMBbaHKqjYGP8DfGL1lPGk6tatS40aNdi9ezd79+4tdnk3EYku1apV47TTTiu0zVm0i5aE2Ql427vAGHMpMMJaey2w0112NbAhVEFp6kjZxMXFceaZZ4Y7DBGRgERLwmyFMyfTmwV6G2NGAq8Ct+Mk1kEhji0ggwcPDncIIiJSBtGSME8DfDb1s9buNMZcCzwOPAJ8Alxurf0pDPGdlEbmiohEt6hImNbaU4oofwPflYBERETKRbSMkhUREQkrJUwREZEAKGGKiIgEICr6MCuCzZs3+xwnJSWFKRIRESkNJcwQWbdunc+xEqaISHTRI1kREZEAKGGKiIgEQAlTREQkAEqYIiIiAYj4QT/GmGrAo8AtQAzwPDDKWnvUGNMEWAj0BPYC06y1C8MWrIiIVFgRnzCB6cCfgT8BecAqYK8xZgKwFtgDdADaAiuMMdustf8XisAys3KK3N5LO5mIiFQsEZ0wjTH1cPa47Gutfd9d9iBwA9AbOA/oaa3NBr40xnQDOgMhSZj+kmVx5SIiEr0iOmECXYBDwPr8AmvtCpyW5AxggztZ5p+7M+QRiohIpRDpCbMZ8D1wkzHmr0At4AXgf93nfjDGPAzcCuwHZlprl/mryBiTBqSBttoSEZGSi/SEWRtoCtwFDHEfL8KJuzaQCvwNp4+zPbDAGLPXWvtywYqstelAOkBKSooemoqISIlEesI8AdQBBlhrswCMMfcCTwPvAjlAmrX2d2CzMaYNTp9noYQpIiJSFpE+D3MHcCI/WbpZIA74GdjmTpbe584KVXCxMSUrFxGR6BXpLcyNQFVjTKK19t/ushbAb8AHwGRjTDVr7XGvc9tDFZymjoiIVB4RnTCttduMMa8ATxpjhgA1gWnAEmA1MAFYaoyZAnQEbgeuC1e8xenbt2+4QxARkTKI6ITplgrMAd7C6dNcCYy31h4zxlwOLAA+A3YCw621a8MWaTG0nZeISHSLycurfANGU1JS8jIyMsIdhohIZRdVIz4ifdCPiIhIRIiGR7IVyo4dO1iyZEmpXtu+fXv69esX5IhERCQQamGKiIgEQAlTREQkAHokG8UmTZrkczxx4sQwRSIiUvEpYYZYkyZNlNhERKKQHsmKiIgEQAlTREQkABH/SNYYcxOwqkDxK9baPxtjFuPe49LLaGvt7NBEJyIilUXEJ0ygJfASMMyr7IjXubHAM17n9ocoLhERqUSiIWG2AD6z1u7yc645cH8R58pdZlYOuX5WFoyNKf1OJuVRp4iIlF009GG2wNnn0ocxphGQ4O9cqPhLbMWVh6tOEREpu4huYRpjqgPNgL7GmMk4C/W+AEzESaQncPbEvBLYA8yy1q4IU7giIlKBRXTCBM7DifEgcA1O8pwD1Aa+cF/zKTAXuBRYbIw5aK19oWBFxpg03AOEmjRpUu6Bi4hIxRLRCdNa+7kxpoG1dq+76FNjTAzwHPAH4Dlrbbb73GfGmPOAoTit0IJ1pQPp4GzvVf7Ri4hIRRLxfZheyTLfl0A1oIFXsvQ+d3pIAhMRkUolohOmMSbFGPOLuy8zXzsgB7jXGLOuwEvaAV+FKr7YIrY+Lao8XHWKiEjZRfQjWeBtnIE+6caYR3D6NKe7vz4ARhlj7gZeA64EbgF6hCq48pjmoakjIiKRKaITprV2rzGmFzAT2ALsA54Aplpr89yrAE0AHgO+BW6y1r4XtoBDrHHjxuEOQUSk0ojJy6t8419SUlLyMjIywh2GiEhlF1WdTRHdhykiIhIplDBFREQCoIQpIiISACVMERGRAChhioiIBCCip5VI8dLT032O09IK7qUtIiLBooQZxXbu3BnuEEREKg09khUREQmAEqaIiEgAouaRrDFmCXCetfZS9/EFwEKgE/ATMN5a+7fwRSgiIhVZVLQwjTE9gEFex7WA9TiJsg0wH3jOGNMiPBGKiEhFF/EtTGPMH3A2fn7fq/gW4Dgw0Fp7HNhmjLkC6Ax8EarYMrNyyPWzFG9sTOl3HSmPOkVEpOwiPmECU4B/ATuBLu6y7sCr7mQJgLW2b6gD85fYiisPV50iIlJ2EZ0wjTGdgeuAVsAYr1PNgE+MMQuBv+Ak0wnW2oIbSouIiARFxPZhGmNqAMuAUdZaV4HTtYGxQA5wFbAGeNkYk1RMfWnGmI+NMR+7XAWrExERKV4ktzAnANustS/4OXcC+Le19n/dx58YYy4B0oAh/iqz1qbj9IWSkpKiB5wiIlIikZwwbwYaG2MOuI+rA1Xcx5uArALXW0CjZEVEpFxEcsK8FKjmdTwa6AD0B24Hehe4vgWwPRSB5YuN8T8YJ7YMe4iXR50iIlJ2EZswrbXfex8bY1zAYWvtN8aYxcDdxphHcR6z9gMuBzqGMsbymOahqSMiIpEpYgf9FMda+wPQE7gM+Byn7/Iaa+0nYQ1MREQqrJi8vMo3/iUlJSUvIyMj3GGIiFR2UdXZFJUtTBERkVCL2D5MKbm1a9eyZcuWUr128ODBNGnSJMgRiYhUHGphioiIBEAJU0REJABKmCIiIgFQH2YF0q9fP/r161emOjZv3uxznJRU5PK8IiKVihJmgBISEijLou3x8fFkZ2cHMaLysW6d74YvSpgiIg4lzAC5XC7KMmc1JiaqphuJiEgB6sMUEREJQMS3MI0xFwDzgU7AXmC+tXa6+1wrYAGQBPwMPGStfTZcsYqISMUV0S1MY0w14O/AD0BbYDjwgDGmv3uD6bXAp0Ab4FFghTEmOVzxiohIxRXpLczTcfa+HG6tPQx8Y4xZD3QDvgDOBiZYa3OALGPMcJxtwTJDEVxmVk6RW3GVdteRYNdZHjGKiFRGEZ0wrbXbgRsAjDExwEVAV5yWZv6Q04HGmFlAMnABULq14UrBXyIqrjwcdZZHjCIilVFEP5It4CfgPWAj8KJ7v8z/BaYCx4APgMettf8XvhBFRKSiiqaE+Sf3V3tgljGmKnAesAyndZkGjDbGpPh7sTEmzRjzsTHm47LMpxQRkcopoh/JerPWfgxgjKkJrMTZOPpioLm1NhfYbIw5A3gIKLTZpbU2HUgHZz/MUMUtIiIVQ0S3MI0xpxtjri5Q/AVQHWdk7L/dyTLfZuCcUMUnIiKVR0QnTKA5kGGMaehVlgTsBna4zxe8PitEsRFbxOI9RZWHo87yiFFEpDKK9Eeyb+O0KFcYY8YAzYBpwBTgFWCce4TsfJwW5zhgTKiCK49pGcGuU1NHRESCI6JbmNba40Af4ATO3MrFwGxgrnvKSQ+gA7AVJ5H+r7V2eXiiFRGRiizSW5hYa38ECvZj5p/LBC4JbUQVW9++fcMdgohIRIr4hCmhpe28RET8U8IMUHx8fJm26IqPjw9iNCIiEmpKmAGKhs2fRUSk/ET0oB8REZFIoYQpIiISAD2SFR87duzwOW7SpEmYIhERiSxKmAFKSEigLIu2x8fHR0U/6JIlS3yOJ06cGKZIREQiixJmgFwuF3l5pV+zvSwjbEVEJPzUhykiIhKAiG9hGmMuwFkrthOwF5hvrZ1e4JpzgX8Dta21J0IfpYiIVHQR3cI0xlQD/g78ALQFhgMPGGP6e11zJrAOiAtLkCIiUilEegvzdGATMNxaexj4xhizHugGPGuM+TPOptA7wxFcZlYOuX66NWNjSr9LSLDrLI8YRUQqo4hOmO4dSW4AMMbEABcBXXFamuDsZPIAYIENoY7PXyIqrjwcdZZHjCIilVFEJ8wCfgKa4Dx+fRHAWjsYwBhzafjCEhGRyiCaEuafcBLmImAWcHdJXmyMSQPSQJPxRUSk5CJ60I83a+3H1tpXgTHAEGNM9RK+Pt1a28Fa20E7h4iISElFdMI0xpxujCm4efQXQHWgThhCEhGRSiqiEybQHMgwxjT0KksCdltr94QpJo/YIhbvKao8HHWWR4wiIpVRpPdhvo3TolxhjBkDNAOmAVPCGpVbeUzLCHadmjoiIhIcEd3CtNYex5k6cgLIBBYDs4G54YxLREQqn0hvYWKt/REo2I9Z8Jp/AXrIGATt27cPdwgiIhEp4hOmhFa/fv3CHYKISERSwgxQfHx8mbboiuapLJMmTSrV6xo3bkxaWlqQoxERCQ8lzABFw+bPIiJSfiJ60I+IiEikUMIUEREJgB7JyklNnDgx3CGIiISdEmaAEhIScLlcpX59fHx8oX7Q8qgzEqWnp/scayCQiEQjJcwAuVwu8vJKv4mkvxG25VFnJNq5Myz7e4uIBJX6MEVERAIQ8S1MY0wznOXwugAHgTXAX621R4wxTYCFQE9gLzDNWrswbMGKiEiFFdEtTPeel2uBo8BFQH/gz8AUY0ys+9wpQAfgPmCWMaZnmMIVEZEKLNJbmB2Bc4GO1toDwJfGmAeAmcA/gfOAntbabPe5bkBn4P9CEVxmVg65frogY2NKv0tIsOuMhhhFRKJBpCdMC1zlTpb58oB6QHdggztZOhdbe2cog/OXNIorD0ed0RCjiEg0KFHCNMb0BQYC5wC18L9DSJ61tlkQYsNauxtY73X/WGCEu6wZ8IMx5mHgVmA/MNNauywY9xYREfEWcMI0xlyLM+AmBsgFfiuvoIoxE2gHXAjMAVKBv+H0a7YHFhhj9lprXy74QmNMGpAG0KRJk5AFLCIiFUNJWpjjgSPAzcBr1toT5RNSYcaYGJyRssOAa621nxtjTgA5QJq19ndgszGmDTAUKJQwrbXpQDpASkqKHh6KiEiJlCRhNgeesda+Ul7B+ON+DLsMZ4TsDV733wFUcSfLfBboEcr4RESkcijJtJIcwvMY9nGcVm2KtTbDq3wjkGiMqeZV1gLYHqrAYotYaKeo8nDUGQ0xiohEg5K0MP8GpBhj7rfWHi6vgLwZYzoBo3AeB39sjGnkdXo1MAFYaoyZgjMF5XbgulDEBuUzhSLYdUZDjCIi0aDIhGmMaV2g6EWcZPS2MWY28A1On2Yh1trPghTfte4/p7q/vFUDLgcWAJ8BO4Hh1tq1Qbq3iIiIR3EtzK04cx69xQANgadPUm+VsgSVz1p7L3BvcZfgJE0REZFyVVzCfIrCCVOkxLSfpohUBEUmTGvtbSGMI+LFx8eXaTut+Pj4kNQpIiLloyQLFywHXrbWvlrMNalAf2tt72AEF0nKY6PmaNj8WUREHCWZVnIb0OYk11wBdCt1NCIiIhGquFGy9wD3Fygeb4wZXcRLqgE1gc+DFJuIiEjEKO6R7ALgBpxRsQB1cfal3Ofn2jzgOPAzzr6UIiIiFUpxg36OAsn5x8aYXGCWtfahUAQWaRISEnC5XKV+fXx8fKXts1y71ndqbL9+/cIUiYhI6ZVkpZ+mOMvjVUoul4u8vNLPsinLaNhot2XLFp9jJUwRiUYBJ0xr7fflGYiIiEgkK27Qz+9FnTuJPGttiTamLo4xphnO1l5dgIM4e3L+1Vp7xBjTA5iGs5PKz8Bj2kBaRETKQ3GJ7d8UXunnLCAeZ+DPZiAbqIWzqfNpwPc4S+oFhTGmOrAW+AK4CGcA0nL3uSeAdcBk4Cac/tZlxphftZ6siIgEW3GDftp6HxtjLgH+ATwGTLDWHvM6Fwv8D/AQMCKI8XUEzgU6WmsPAF8aYx4AZgIuYKu19hH3td8YY7rh7JsZkoSZmZVDrp9uzdiY0u/oEew6oyFGEZFoUJJHp48Bm6y14wqesNbmAtOMMZcBDwOvBSk+C1zlTpb58oB6wPPA3wtcn38uJPwljeLKw1FnNMQoIhINSpIw2wALT3LN58AlpQ/Hl7V2N7A+/9jdkh0BrLfWfu19rTHmNOBGnEe0IiIiQVWShPkLcHFRJ40xVYEewA9lDaoYM3H6Sy8scO8/ABnADopI6saYNCANoEmTJuUYooiIVEQlWUv2OSDZGJNujGngfcIYcwawCmgFLA1ifPn1xxhj5gDDgZustZ97nasLvAGcA/S11h7yV4e1Nt1a28Fa20G7fIiISEmVpIX5EM5I1UHAHcaYH4DfcJbMOxNnc+kXgMeDGaD7MewynME8N1hrX/E61wBnINJpwKXW2qxg3ltERCRfwC1Ma+0R4DJgIPAWzkLrFwBxOC28G6y1N1hrgz3043HgZiDFWpuRX+iecrIOaAB0tdbaIN/3pGKLWLynqPJw1BkNMYqIRIMSLTDgToZPur/KnTGmEzAKGA98bIxp5HX6ViAJ6A0c9Dp3zFobkkVby2MKRbDrjIYYRUSiQXEr/dQBjuTPt3QfB8Rauz8IsQFc6/5zqvvL22ac+NcXKH8fZ1UgERGRoCmuhekCJuH0XYKz8Hogj1vzTlJvwKy19wL3BqMuERGRsigusb0DbC9wrKnpUmKDBw8OdwgiImVWXMJ8H/jRGFPdWnvMWntpiGIKuw0bNjBs2DC++uorn/KybtEVExND06ZNWbx4MT179ixTXdFE815FpCKIKWqPR/eG0XnAEZzk+U/31+ZyGAkbUikpKXkZGRlFnj///PPZtm1bud2/adOmfPvtt+VWv4hIlIiqsfXFtTBvw1nZpwvOCj6X4yTQfcaYt3EnUGvtl+UdZEXz3XffhTsEEREpoSJbmN6MMfH8N3l2wZnOUQMnge7CmZeZn0B/LLdog+RkLcwNGzYwfPhwvvyy/H4XCORzFxGp4KKqhRlQwizIvWhAR5wkehHQCWcBAYAsa+35QYuwHJwsYZaHgv2fSpgiItGVMEs1/cM9N/M9Y8zPwE/A10BfwADNghde5IhPSCDH5QpqnQkJCbjKUGd8fDzZ2SFZo6FMNm/e7HOclJQUpkhEREqvRAnTGNMY6InTn3kpcLr71HHgQ+BZnEezFU6Oy8UH20qf3C46r/CC7y6Xq0wtzbKO2g2VdevW+RwrYYpINCo2YRpjauIkxp7ur+Y4Teg84FNgNU6CfMdae7hcIxUREQmj4pbG+xdO32Q1nCT5LbAEJ0G+Za3dG4oAveKpgbMc3ihr7Xp32Zk4+192xVmZaK61dmYo4xIRkcqhuBZmV+B34EXgIe89KEPNGBOHs99mywKnngd+xNlQujmwyhjzo7X2hRCHKCIiFVxxCXMz0A64DvizMeZDnIXO/wl8aK3NDUF8GGNa4CTLmALl8Tgt4KHW2q+Br40xbwDdcfbljEqZWTnk+unWjI0p3S4hwa6vvOoUEYl0Re6Haa29EDgVuB5YibNJ9CTgXcBljHnVGDPSGFOw1Rds3YANQOcC5YeBQ8BtxphqxhiDM81lM1HMXyIqrjzU9ZVXnSIika7YQT/WWhfOI9kXAYwxzYArcAYAXYozlSTPGPMLTstzPbDeWvtzsAK01i7K/7uTEz3lR4wxw4D5wAigCvC0tXZpsO4tIiKSr6QbSGcBi4BFxphYnL7D7jir//QBbiaI23sFwAB/B6YDTYEFxphR1trZhS40Jg1IAy0GLiIiJVeWxFYLqItTce5nAAAgAElEQVTTt3gEOAiErAPLGHMZMAw43Vp7EPjIGPMHYJYxZp619nfv66216UA6OCv9hCpOERGpGAJOmO6+ys44A20647TuYtxfXwGv4vQ1/ivoUfp3IfCNO1nm24yTxOsDv4YoDhERqQSKm4d5FU5y7ISzbmxt/jtSdRuwFHeCtNb+Us5x+rMDOMcYU8Nae9Rd1hz4DdgdhniCIjbG/+CZ2FIu6hPs+sqrThGRSFdcC9N7PbNvcaZq/AvYYK3dUZ5BBWgt8CjwpDFmEs4o3seA2dG8X2ewp2WUxzQPTR0RkcqouIS5EqcFuSESt+yy1u4zxnQHZgOZQA6wHHg4rIGJiEiFVGTCtNbeHspAAmGtjSlwbIErwxSOiIhUIqGa/iGVWN++fcMdgohImSlhBqhefLzfLbrKIj4+vkxbdMXHBzee8uJvO68dO3awZMmSUtXXvn17+vXrV9awRERKRAkzQK4ybtTsLzFGw+bPIiLiKHItWREREfkvJUwREZEA6JFsgOITEshxuYJaZ0JCAq4y1BkfHx+1j3WbNGnCxIkTwx2GiEjAlDADlONy8cG20ic3fwOGXC4XeXmlX2OhLAOGRESkZJQwJSpNmjTJ51itVREpb+rDFBERCUDUtDCNMTVwdiMZZa1d7y4bDzxS4NI51tpRoY5PREQqtqhImMaYOGAV0LLAqZbAXGCqV9lBolhmVk6RO4GUZtHzYNcXTXWKiARTxCdMY0wLnGTpb4RLC2CutXZXaKMqP/6SRnHloa4vmuoUEQmmaOjD7Iaza0pn70JjTCzOJtY2HEGJiEjlEvEtTGvtovy/G2O8T50N1AQGG2NWA4dwtvd63FqbW7AeY0wakAbOHEAREZGSiPiEWYzm7j9/BvoC7YE57rLpBS+21qYD6QApKSl60CciIiUStQnTWvuaMaaBtXavu+jfxpgGwHD8JEwREZGyiIY+zCJ5Jct8XwJR/bw1tojFe4oqD3V90VSniEgwRW0L0xgzEhhorW3tVdyOKB8EFOwpFOUxJSNa6hQRCaaoTZjAG8A0Y8xUYBnQEbgPuDOsUYmISIUUtY9krbUWZ7DP5cBnwMPAfdbaVWENTEREKqSoamFaa2MKHP8TuDBM4YiISCUSVQkznOrFx/vdoqss4uPjy7RFV3x8cOOJJo0bNw53CCJSyShhBshVxo2aCybGYOxl6XK5iImJoWnTpixevJiePXuWuc5okZaWFu4QRKSSido+TPmv7777jiFDhoQ7DBGRCk0JM0SaNm1arvV/99135Vq/iEhlp4QZIosXLy73pCkiIuVHfZgBik9IIMflKvXr68XHF+oHLWudBSUkJOAqQ33x8fFkl7GvVkSkolLCDFCOy8UH20qfjPyNsA12nS6Xi7y80q8rH4yBSCIiFZUSpkSl9PR0n2ONmhWR8qaEKVFp586d4Q5BRCqZqEmYxpgawGZglLV2vbusPTATSAL24Ox3+ai/DaRFRETKIioSpjEmDlgFtPQqSwD+DjwPpAHnAyuAA8C80EcZmTKzcsj1060ZG1P6HUKipU4RkWCK+GklxpgWwIdAswKnrgKOAyOttV9ba9fhtDb7hzjEiOYvCRVXXpHqFBEJpohPmEA3YAPQuUD528CNBR6/5gFqjoiISNBF/CNZa+2i/L8bY7zLfwR+9Dp3CjAYeN1fPcaYNJxHtzRp0qScohURkYoq4hNmIIwxVYBngD/g7ItZiLU2HWdQECkpKXrQJyIiJRL1CdMYUx1nQNAVwOXW2l1hDklERCqgaOjDLJL7MeyrQE+gt7U2M8whRZzYIhbvKaq8ItUpIhJM0d7CfBZIxmlZfhTuYCJReUzJiJY6RUSCKWoTpjHmBuAvwADgR2NMI/ep3621u8MXmYiIVERRmzCB69x/PlOg/GfgjBDHIiIiFVxUJUxrbYzX368NZywiIlK5RFXCDKd68fF+t+gqyeuDXWdB8fHxZdqiK95PjCIi4ogpy/6J0SolJSUvIyMj3GGUWcHkWBm/lwWtXbuWLVu2lOq1gwcP1qIWIqEVVePgo3paiYiISKgoYYqIiARACVNERCQAGvRTgSQkJOByuUr9+vj4eLKzs4MYUej169ePfv36hTsMEamAlDArEJfLVaaBP2UZYSsiUtEpYYq4bd682ec4KSkpTJGISCRSwhRxW7dunc+xEqaIeIuahGmMqQFsBkZZa9e7yxKAxUAvIBuYaK1dGb4oRUSkooqKhGmMicPZ87JlgVMrgFrAxcCFwGJjzDZr7QehiCszK4dcP12GsTGl330j2HVGQ4zRVKeIVF4RnzCNMS1wkmVMgfJmQD/gPGvtN8C/jTEXAcOAkCRMfz+MiysPR53REGM01SkilVc0zMPsBmwAOhcoTwZ2upNlvvf8XCciIlJmEd/CtNYuyv+7Mcb7VGNgR4HLf6GIrb2MMWlAGqD1QkVEpMSioYVZlJrA0QJlR4HqxphCEwqttenW2g7W2g7alUNEREoqmhPmEaBGgbIawGFrrXqpREQkqKI5Yf4MNCpQ1gjYGaoAYotYGKeo8nDUGQ0xRlOdIlJ5RXwfZjE+BE43xpxtrd3uLuviLg+J8piaEOw6oyHGaKpTRCqvqE2Y1tpvjTFvAk8ZY0YASUB/4LLwRiYiIhVR1CZMt1uApUAmsAsYZK3dGN6QRESkIoqqhGmtjSlw/CtwdZjCERGRSiSqEqYULz4+vkxbdGm6jYhI0ZQwK5Bo3/w53Pr27RvuEEQkgilhirhpOy8RKU40z8MUEREJGSVMERGRAChhhlF8QgIxMTGl/ioooYz1JSQkhKROEZFopD7MMMpxufhgm6vUr7/oPN9RrS6Xi7y80i+j6y8Jl0edIiLRSAlTxG3HDt/d4rQNnIh4U8IUcVuyZInP8cSJE8MUiYhEoqhOmMaYeGAecBVwGHga+Ku19vewBiYiIhVOVCdMYCHQGOgKnAqsAvYC00Nx88ysHHL9dO/FxkTOThnlEWNlrlNEKq9oHyV7FTDbWvsfa+0GnITZPVQ39/fDuLjycCiPGCtznSJSeUV7C3Mv0N8Y8w+gHtAbeCm8IYmISEUU7QlzGE6/5W84reW3gAf9XWiMSQPSQKMfRUSk5KL9key5wCc4fZhXAWcDM/xdaP+/vTuPk6us8j/+6Y6ERZauZo/4wzbgAYQBAiK4EhBHmCAacEFBASFRUWEQGRUwgIIggigCdhhHZkAZQMOSDO4DOBqNEhQV5BBCADWgQFfLDgL9++PckkqnuvtWV92qfqq/79erX0ndrjr13Nt176lnve7z3X1Xd99Vd+UQEZF6JZswzWw6cB5whLv/zN2/CxwJfMTMNm1v6UREpNMkmzCBXYBBd/9T1balwBRgy1YUoHuERWxG2t4ORZRxMscUkckr5T7MlUDJzDZ39/uzbdtm/97digKkMDWhiDJO5pgiMnmlnDB/AfwOuNTMjgPWAfqBS939obaWTEREOk6yTbLu/iwx0GeAGB27ALgJmNvOcomISGdKuYaJu68E3tnucoiISOdLOmGmrqdUWu0WXY0olUoN3U6r1nSbImKKiKRICbONygMDDb1+eCIrl8d/b83K6ysx+/r66O/vZ6DBMqZkxowZ7S6CiExgXY3cHDhVs2fPHlqwYEG7i9Gwom/O3NfXx913t2TAsYhMTklN8kp20I9EQivSihUrCo0vIpISJcyE9ff3F540RUQkKGEmbJ999uHuu+9maGiIoaEhehocYFPr9b29vXR1dY37p7e3t6EyiYhMFBr000EGy2UWLxv/wJ9aI3bL5TKN9HMX3c8qItIqqmGKiIjkkHQN08wOA74xwq+3dPf7WlgcSdypp566yuN58+a1qSQiMhElnTCBK4DvVT3uBhYBdytZiohIMyWdMN39SeDJymMz+wjwUmDvVrz/kuWDPF+je6+7a/x3yigiZrOlst8pHEsRSUfH9GGa2XrAPOAz7t7Ykjc51boYj7a9XTGbLZX9TuFYikg6OiZhEncpeRr493YXREREOk/STbIVZtZFJMzz3f3vIzxnDjAHYNq0aS0snYiIdIKOSJjADGA6cOlIT3D3+cB8iLVkW1QuERHpEJ3SJLsvsCS7P6aIiEjTdUrC3B24qdVv2j3CIjYjbW9XzGZLZb9TOJYiko5OaZLdnpiT2VJFTE1IYbpDKvudwrEUkXR0Sg1zU2Dy3OlYRERariNqmO6+drvLICIina1TapgiIiKF6ogapoSeUqnmLbrqef1gedVFkkqlUkO36Co1eI9OEZGJQgmzg5QHGu/GHZ4cB5oQMxWbb775iL+bP38+999//7ji6q4nIp1BCVMkM2fOnHYXQUQmMPVhioiI5KCEKSIikoOaZDtIqbd3tUE79eipMUCnt7eXcgMxS6XSav2gRcQsmpprRUQJs4MMlsssXjb+RFRrhG25XGZoaPxr1dcaYVtETBGRoqlJVkREJIeka5hmtgZwFvA+oAu4EjjW3Z9ua8FEMgsXLlzl8f7779+mkohIo5JOmMDZwNuAA4Ah4FvAw8BJ7SyUSMUtt9yyymMlTJF0JZswzawH+BAwy91/lm07BXhXq8qwZPkgz9foiuvuGv+dMoqI2Wyp7HcqMUUkDckmTOB1wBPAjyob3P0S4JJWFaDWhXO07e2K2Wyp7HcqMUUkDSknzOnAvcDBZnYisC5wFfBpd3+mrSUTEZGOk3LCXA/oAz4KzM0eX0Ts07HDn2xmc4A5ANOmTWtdKUVEpCOkPK3kWWB94BB3/6m7fxc4HphrZqvtl7vPd/dd3X1X3UFDRETqlXLCXAk86+7Lq7Y5sBawcXuKJCIinSrlhPlz4EVmtkPVtu2AR4mpJYXrHmHBmZG2tytms6Wy36nEFJE0JNuH6e7LzOxa4BtmNhdYBzgTuNjdn21FGYqYRpDC1IRU9juVmCKShpRrmACHAr8F/he4Brga+FRbSyQiIh0p2RomgLs/ChyR/YiIiBQm9RqmiIhISyRdw5RV9ZRKNW/RVc/rh99Ps1QqNXQ7rVpTeIqIKSJSNCXMDlJuwk2VhyeyIm7U3OqbP4uINIMSpkiBjjrqqHYXQUSaRAlTpEBahlGkc2jQj4iISA5KmB2k1NtLV1fXuH9Kvb2rxextMGZvi2KKiBRNTbIdZLBcZvGy8thPHEGtEbblcpmhofHf7LHWaNgiYoqIFE01TBERkRySrmGa2cHAt4Ztvtbd39aO8ogMt3Tp0lUe77LLLm0qiYg0KumECbySWD/2w1XbnmpTWURWs2jRolUeK2GKpCv1hLkd8Ft3f6Adb75k+SDP1+iK6+4a/10tiojZbKnsdyoxRSQNqfdhbkfcNLotal04R9verpjNlsp+pxJTRNKQbA3TzKYC04FZZvZZoAu4Cpjn7k+3tXAiItJxkk2YwNZE+R8HDiSS55eB9YCjhz/ZzOYAc0Crr4iISP2STZjufpuZbeTuD2ebbjWzLuByMzvG3Z8d9vz5wHyA2bNnqwFNRETqknQfZlWyrPgDsAawcRuKIyIiHSzZhGlms83sL1lfZsXOwCDQklGz3SMsODPS9nbFbLZU9juVmCKShmSbZIGbiIE+883sDKJP82zgbHdvSZNrEdMIUpiakMp+pxJTRNKQbA0za479Z2BL4Baif/JrwOfbWS4REelMKdcwcfdfAzPbXQ4REel8ydYwRUREWinpGqasqqdUqnmLrnpeP1he/fZgjd5Oq/L6vr4++vv7KZVKDcUslca/j+2y7rrr8thjj622feXKlVx88cV1x+vp6WHWrFlMnz69GcUTkRyUMDtIeWCg4RhF3mtyxYoVzJ07l4EmlDM1e+65J48++mjT4g0ODrJo0SKOOeaYpsUUkdGpSVZW0dfXV2j8FStWFBp/ounpeWFU7Z577tnU2IODg02NJyKjU8KUVfT39xeeNCeTWbNmrZI0m2XGjBnMmDGj6XFFZGRdQ0OTb5W42bNnDy1YsKDdxZg0hjfzTsbPnIjUlNSSH6phyqhKvb10dXWN+6fU29uScvY2WM7eFpVTRNKlQT8yqsFymcXLVh85m1cjo3brUS6XG6q5FjnYSUQ6g2qYIiIiOXRMwjSzi83sxnaXQ0REOlNHJEwz2xs4st3lEBGRzpV8H6aZvZhYeP1nrX7vJcsHeb5Gt1l31/jvatHsmEWUsQgpHMuJEPPUU09d5fG8efPG9Z4iUr9OqGGeDtyY/bRUrYvcaNvbEbOIMhYhhWOZUkwRab6kE6aZ7QG8Azi+3WUREZHOlmyTrJmtCXwdONbdy2Y21vPnAHMApk2bVnwBRUSkoySbMIHPAMvc/ao8T3b3+URfJ7Nnz1Zjl4iI1CXlhPkeYHMzq9wzaSowxcwec/d121guERHpQCknzD2BNaoe/yuwK/DeVhWgu6v2wIzuBhaNaXbMIspYhBSOZUoxRaT5kk2Y7n5v9WMzKwNPuvtdrSpDEdMymh1zIk0dGU0KxzKlmCLSfEmPkhUREWmVZGuYw7n7Se0ug4iIdC7VMEVERHLomBqmFKOnVGroFl09pRKD5fHfHiyvUqnU0C26SqXW3IZMRNKlhCmjKg8MNByjFfeaHGhCOUVERqMmWRERkRxUwxRJyOabb97uIohMWkqYIgmZM2dOu4sgMmmpSVZGVertpaura9w/pd7e1WL2Nhizt0UxRUSqqYYpoxosl1m8bPyjXGuNsC2XywwNjX/9+1qDiIqIKSJSTTVMERGRHJKvYZrZNsBXgd2Bh4GvuvvZ7S2ViIh0mqRrmGa2BvBd4D5gJ+Bo4GQza9kdS0REZHJIvYb5EuCXwNHu/iRwl5n9CHgj8M2i33zJ8sERb8s03jtQNDtmEWUsQgrHciLEnD9//iqPNWpWpHWSTpjufg/wLgAz6wJeA7yBqGkWrtZFbrTt7YhZRBmLkMKxnAgx77///vG/kYg0JOmEOcyfgGnAIuDbbS6LiIh0mE5KmAcQCfMi4EvAx6p/aWZzgDkA06ZNa3nhREQkbUkP+qnm7je7+3XAx4G5ZjZ12O/nu/uu7r6r7kwhIiL1SjphmtlLzOytwzbfDkwF1m9DkUREpEMlnTCBbYEFZrZJ1bZdgAfd/aGi37x7hMVhRtrejphFlLEIKRzLlGKKSPOl3od5E1GjvMTMPg5MB84ETm/FmxcxLaPZMSfS1JHRpHAsU4opIs2XdA3T3f8O/AvwLLAE6AfOA77SznKJiEjnSb2Gibv/ERjejykiItJUSdcwRUREWiX5GqYUq6dUqnmLrnpeP1he/fZgjd5Oq/L6vr4++vv7KZVKDcXstKlGCxcu5JZbbqnrNT09PcyaNYvp06cXVCqRtKmGKaMqDwwwNDQ07p/ywECh5VuxYgVz585loMFyDhRczhQMDg6yaNGidhdDZMJSwpTC9fX1FRp/xYoVhcafSHp6ih1ROzg4WGh8kZQpYUrh+vv7C0+ak8WsWbMKT5oiUlvX0NAEu21FC8yePXtowYIF7S6GNGB4f+Vk/Bw3y8qVK1d5rLWWpYWSWp5Dg36k5Uq9vTUHAuXVU2OATm9vL+UGYpZKpdX6MYuIOREpQYrko4QpLTdYLrN42fgTUa1Ru+VyuaFaZq0RtkXEFJF0qQ9TREQkh6RrmGY2nVgK73XA48AVwInu/lRbCyYiIh0n2YSZ3e9yIbH4+muATYD/yH798XaVS0REOlOyCRPYDdgK2M3dHwP+YGYnA+fSooS5ZPkgz9fo4uruGv8dKJodM4UyFiWVfW93zKVLl67yeJdddhnXe4p0upQTpgP7ZcmyYgho2RW71gVptO3tiJlCGYuSyr63O+bw1X2UMEVqSzZhuvuDwI8qj82sG/hI9TYREZFmSTZh1nAusDPwqlq/NLM5wBzQvDMREalf8gnTzLqIkbIfBg5y99tqPc/d5wPzIVb6aV0JRUSkEySdMLNm2K8D7wXe5e7XtrlIIiLSoVJfuOAc4D3AbHdv+eKw3SMs5DLS9nbETKGMRUll31OJKTLZJVvDNLPdgWOBTwE3m9lmld+5+wOtKEMRUyiaHTOFMhYllX1PJabIZJdyDfOg7N/PA/dX/5hZsl8ERERkYko2sbj78cDx7S6HiIhMDinXMEVERFom2RqmpKunVKp5i656Xl/rfpqN3k6r1uubFbOvr4/+/n722WefhuK1wtKlS2uu9rNy5UouvvjiumL19PQwa9Yspk+f3qziibSNapjScuWBAYaGhsb9U07gpszDrVixgrlz57a7GC03ODi42tJ7IqlSwpQk9fX1tbsIdVuxYkW7i1BTT0+xI2oHBwcLjS/SKkqYkqT+/v4kk+ZENGvWrMKTpkgn6BoamnyrxM2ePXtowYKWr3Mgk9DwPtDJcr4tXLhwlcf7779/m0oiE1xSS2lo0I/ICEq9vTUHF+XVU1p9YFNvby/lBmKWSiUGhvXhFhGzUUqQ0omUMEVGMFgus3jZ+BNRrZHA5XK5oVpmrVG7RcQUkdWpD1NERCSHjkiYZrammf3ezN7U7rKIiEhnSj5hmtlawOXAK9tdFhER6VxJ92Ga2XbAt2jTSKslywd5vkbXUXfX+O8W0eyYKZQxpZhFSGXfUzmeIkVJOmECbwRuAE4EHm/1m9e6eIy2vR0xUyhjSjGLkMq+1xPz1FNPXeXxvHnzxv/GIhNE0gnT3S+q/N/M2lkUERHpcEknzHqY2RxgDsC0adPaXBoREUnNpEmY7j4fmA+x0k+biyMiIolJfpSsiIhIKyhhNqB7hLG5I21vR8wUyphSzCKksu+pHE+RokyaJtkiFDGUvtkxUyhjSjGLkMq+p3I8RYqiGqaIiEgOHVPDdHc1DImISGFUwxQREcmhY2qYIs3WUyrVvEVXPa8ffj/NUqnU0O20SjXusVlETBFZnRKmyAjKTbip8vBE1uwbNRcVU0RWp4QpUqBtttmGO+64A4Btt922zaVpHa0dK51IfZgiBbrwwgvZeuut2XrrrbngggvaXRwRaYBqmCIFmjlzJnfeeWe7iyEiTaAapoiISA5KmCIiIjkoYYqIiOSghCkiIpKDEqaIiEgOSpgiIiI5KGGKiIjk0DU0NNTuMrScmT0I3NvksBsBD03wmCmUUTEVc7LFTKGMRcV8yN3f0uSYxRkaGtJPE35e8YpX3DzRY6ZQRsVUzMkWM4UyFhUztR81yYqIiOSghCkiIpKDEmbzzE8gZgplVEzFnGwxUyhjUTGTMikH/YiIiNRLNUwREZEclDBFRERyUMIUERHJQQlTREQkhxe1uwCdyMzWAtZy98GqbV3uXvcIKzPrArYAdgaWAfe6+xNNK2wBzGwXYiWlR9z9mXHGaNoxrHr9usA+wD3Ane7++HhjDYu7DbACeKbB8jV1n4v87JjZ1oARx/HOZsTM4iZzDIrQjHMni5PM+ZMSJcxivB841MxuBhYAd7v7n8YZqwc4H3grcCtwJ/CuppSSxk+iYbFeBlwJbAqsBG4DjhxnuGYew4r9gdOAR4E/Ece0bmY2BXgVMAt4H9AFPAD8CPhUA+Vr9j43/bNjZjsAc4m/8XZACZjWSMxhJvwxqNas86fJ5w5M4PMnZWqSbSIzqxzP/wb+FdgTuBG43cxeV0ecrqqHjwDHu3s3cDSwnZl9os5ydZnZXmb2ZjN7v5n9k5ntY2bTgJebWa+ZbV5PzKrYLzKzTc1sY+DtwMZEEvk8sLuZnVBnvKYcw2Ex18j++2133xo4HNiq3uOYxXopcAbwReBNwNnEheQ/gbeb2SfHEbNp+9zsz05V3K3M7CfAz4ENgMXAh4BHzezE8cQcFn/CHoOizp9mnztZzAl9/qROCbNJzGyKuz8P4O5/A3YHXgksBN4LLM0ba9g31ueBu7Pti4EvA/9sZvW0Dswiaj8fA94GfAs4Cvg+8D2iOfGbZrZmHTExs9cD1wH3Ed/iPwEscfeb3P064CvAPnnLOsYxPAT4fR1l283Mtsti/T3b/Irs8a3EJOzdqy4weWJuS9QCPgHsCPyYuIj8xt2/CpwFHFDP32aUfV5E7PNteWNlMZr62TGz12T/HSRqkj8BFrr7l9z9J8RF+bSsuW5cchyD39YTL8cx2LeA8+fyes6fnOfOm5v0WZoQ508nUJNsg7IPTJe7P5c9fgfxYQc4DviWuz88Rowu4FBge+Jv8mvgV+5+R3byD2XPW4Oo1ax092fraA76AXATcJe7H2tmU4FeoslnT+BZ4qK0lpnl6oczs92IE/6nwIysjIcAH8nibw4cRPQZjVrWUY5hN3A8kaQedPdnc+wrZvZqogZ0jJk5cdF8F3BZdhFYFzgC+LG7P5/nOJqZEcfxPmAb4s4NrwOWmNn0bP8PIJq+xvzbjPG5+ThwOXEnh7HKVe9n54G8nx0zmwVcZ2Z7uPsSM5sJ7EvUgK4EcPfrzex64JPASaPFG8cxuNLdH8h+1+vuAw0eg6lEH9zdeT9LmdHOn5nE5+vnwJSc+z3WuTMNeAeNf5YmzPnTKbTSTwOqPyhmtj1wMTG44CLgPOC+vB8kM/sMcApwA7AbsAZwM/Az4mTsJgYvfBQ4092/XmdZZwLXAK8BXkqcoH3EAINz3D13DTiL92ngAHd/ddW2NQAnmsGeBZ4BPu/uC0eJU+sY7gL0A19093vNrDs7MTd29wdzlO1EYJa771G1rQf4BXEcu4DbgVPd/Zac+3sEcCywY1V51yQuel8A/peocXzJ3b85RqzRPjcXAndlT51OXJweJr4kPTdCvFqfnaVZ2Sr7/NKs/Ce5+2WVYzpGOc8HtnL3fau2rZ/t6xfc/cps20bApu6euzY8wjGYAXwNON/d78p+VyI+q6cCu1W2j+MYTAE2Az5IHOf/I45prttVVZ0/ryXOw0OJv48DZ7i7m9mbgN9XkvwosUY7dx4lzpunic/VjUB39eCdYbGSOH86hWqYDXD3ITNbG/gGcCDwXeANwNKRLm6jOAs4Afh34F+I2srriBrgx4D7gQmj9WIAABHpSURBVPWJk6CuZJmV9QaLAQDXEB32zwBfrlz0IP8Ahuwb/TbECYSZTc1G9G1NXJg+A2wIDIyWLLNyDT+G3wden9VoppjZW4BdzWw/oM/MlhLfbL80Stl2JC6U1bYh+t4OB/5GXFS3MbNdgR+6+4oxdntXotYyVHWcZhA16b+4+8Nm9il3/+EYcUb63MwkPjfPZPuxEfA54J3Ecf4VcMwIIUf77HyU+HuXgOOyZHlEdixqHsPs/buBrbL3rrYtUQP6xwCSLOk8VE9NY4S/+xuBm7Na1ZpEjfiU7D2/NlKyHOMY7JUdg3uIhLkAeAK4AlgCHJazvJXz52riXHwCOC2rYW9nZqcTf6vvELXtmkY5d4w4dz4NbEIkzCeIL83Lsn2qVa5Uzp+OoBpmg8zsMOBMYkDB/7j7Uw3E+iQwx91fXrVtDaL5Z0OixvrYOOLuBOxN9L/sBnzT3Y+o+v2YtY0aMT9E7PPe7v6XbNsFxEXqde7+aB2xDuOFY/g9d3/czF5JnJy7Ao8BdwDXE4nlA8DH3f3yEeJ9lLhIvpWona1DXFC3zV5fJi7G5xIXgb8Cn3X3a0cp44eJJvY3EBeyDYj+uz2AmV7nVIVsn88mBs782N3Lw34/lah13kOMyL0YONbdrxghXq3PztSsnDsQx+HVxMX8PuD1wKHu/q1Ryvgx4CPEcfwrsDZxHHcA/sXd/2RmbyRaExbX2yyXHYOzeOHv/phFn90OxGjjg4gveHPy1ARrHYNs+0bAPxE1w1cRyfQ64ESPvr6x4lbOn9nZ6y9296PNbDOiqXJ/YD0iGV8w1jk6wrnzFeKztTfRGvBB4nN+HfAhd//rKPEOY4KfP51CCbMJzGyDPCdezlgrgH53P7NZfQNm9gUiWV5LjMR72t3njidRDot7PVHb+AvRDPQMcRH+8ThibQSU3f05M9sDmAe8mTg55xNNu49kzz0BeJO7v3mUeN8hEs4A8e39AeBgd785+30vcaF/gmiq/Ki7bzlGGb8PbEl8w34ZcSwXE018mwF/Jvqj7gOeAv7u7iMOtDCzdYdfXM3sRZW+pmHNbf8G7OHubxsl3j8+O1XbphDJ9i3Z/p4A/JIYlXmCu286xj5/h0g2ZWLQx4PAuypNcdnf4j3AQ8QgqNvruXCa2Yae9fFbjEA+grjQPwO8u+p9pgCM1XJjZvcA8939jOzxesBORJ/gLGJayYmVLoicTdNfJI7X5cSX15cAlxAJfTuiNnaBu99RR8zrszgriXNnCDiZaEX6LFGr/LC7/zRPzBTOn06ghDnBmNn+RGLbyEcY5DCOmNsC08aTyMaIuwlRG3gzMRJxQZ4+kjFivoS48P6NuIBMIb517+3uO2dNddcQ32oPB4ZqfamwGLW5fla2e9z9xqrfTSWSWSUZ9QI/JC5QS0Yp20bEt+xXEwniaOBx4DfZe21OzPWbQ3R3rAsc6O5XjxBvSvbcFwNrEf3Vvx9+DLN9/jbxxeQoWG0kaOV5lc/OxkRN4HdZ39opRML8obufXPX8O4Dr3f24UfZ5A6Kvbifg4UoyrCT2rAVkZyIp70Bc+Hcc7YvCCO9xINGUvwHwJPGl4yfZv3cAN3q+ATCziFrZNKJV5kDgYCI5He/u87PndQ1rXh+tfNsAG/gLA5/2I2qbU4HPuXv/OGJuQiTb/Yik1k38jV5L1Cjrjpk9P+/58yDx5eS5Vp0/nUB9mBOMuy80s8OalSyzmH8A/gD5+ylzejBLws1MxAcTJ3H1gIjFxHSIvYgBMT3EN/oRv3FnzXs7E0n1LjM7nBissrDGsX0PUXMcdbBG1iz4f9kPZvYMMU1hr0pZzOxI4gL/N6KP7O5R4j1nZjOIJrLfEP11j1rMd/wxkTA2zsq2GfCfo/3tss/Oe4nz+nPAVcDJ7n6KmV0KXGVmA1X9Vx8CTjKztUbpSngkq+WtMrgjS15rEU27xxLTF05299NHKt8ojiMu7ucQI23PII7JbUQz5ebEFJOjx/rsuvsii/mBB2U/WxN/9+nAB7IvFX8imxJEDGAZK+YdFvMlzyVqg2sSCeIDxMjWw6pifi3nPj/o7jdmyedIXuh/fBJ4p8WKP/dnZb8pTzkzec6fDYGv+iijZsd5/jT0ZTkFqmHKhGEx0ORi4HF3/1jV9pnE3Le3uvuvzOydwHWjXOQrr3sJ8EciGT1GDNIB+B3RjHYXcSHdnhhwc3KtOCPErkzm/j5Rq7wSOJG4uP8k236Duz89RpyXEiOVZ2blOYhIEjsTF6H7iQEg3wZOcfcnc5RtL2IhhZleNVDGzD4L/D/iIojHyEkjpkvkHqSW1Yy3IaYsvC/b1w+6+33Z79fwF+bu5Ym3IbCOu/8xe7wE+G93/1L2mVgfsLy1l6zG+jvi7/BRorZ5A/EZ+jXR5/gqoq/9j3WU8QfZz+lEM/XVRJK/jRiUswewn7vfnzNmiegj/AmRdNYmkuPPiME+s4ha+y6eY1BNjvPn7e7+i+xLwyKiqfUlI7U81XH+7EgM1mp4AYuJTglTJhQzO4NIHjOJmtI0YpTw1kSfVnmUl9eK92WiiXBPixVVdif6syqjPZ2ofZ9VueDniFndt3gI8HXi4vEL4lv4DyrNqjmb574G7OTuu1dtW5uY9vNiopbnFivL7ET0lS7zEQYamdn7iRG1u1bVfHuIC/GPgWPG28pgsaLNEUSy/CvRfPi/44lVFbPS7NhNjNx9BzHSc3kDMbfwbCk4i8Fofe6+X9XvX5o3WVa9ZuOqv+vVwN/c/bCq3484V3SUmH2VZGhmnyL6St9U1d+4HfG3zvUFZITz5xii//ltHgOCNiBGUL+b+GK2z0jHYpTzZzuimftOIrmfRgx8OhK4tJG/3USmhCkTisWw9luIPp0HiRpbL/ABd79+nPEeIS7sl1VtX8Pd/25mm/kY8+ZGiLsB8G/EhWfL7D1eW33BrKPfqVLGD7r7N+2FqQbVz3kL0dy3KfGN/8/uftAo8R4k5vF9lxjl+M9Ev9uR7n5zVmN6O/AcMeXkGncfsfk4i3sA8FUiiZ/i7l+per9Kk+FsoqY1BFzr2aCVPLLa9s+JeY0X5n3dGDHfSiwTd7i7X2GxGk69U76q43URI1jPJWqTN1RiNtLdYbGYwfXEaNMv2zgH5NU4f7YgEtl7iFrh3kS/6WuIAUeXuPs1Y8Srdf6s7e5PZn2izxAjjw8maq2XuPt59ZY9BUqYMuFYLES9O1GrfIpYWKGR0bxHEwNKtqh8Ux9+Qar3YmdmexOrqVxJNPMdBbzf3QfGc+HMyvg5YGN/YZTs3sRE9rWI6R0lYmDIdKKmeKK7/9cI8WYTA4r2Ii6gPcC8LGl8Gvgw0b86lVi16CliQYzLasXLYh5MTDV4v78wX/QfCShrqn0LUQPdjBjA84WRylgj/tuJv/XLx3xyvnhdZP2C7n5Ak2KuQ4yMvsndR5oXW0+8Su36MqLWNtMbHHGfnT+vBV5ONPleRPRbziWa+9cjvkScn/ML3T/OH+DZ6teY2b5E/+s2RNfCt4kvXx2ZWJQwJQlNqBncTkw3aNo3X4t1Vn+bDZBYc6z+yhzxTiPmZq5FTC3Ynqi5PUbUCE5z97Oz515EJIKxRri+PIt3KzEw57+IWsCXgavcfXE28OQIIqHmXkQ8a0IdGnYBfXFWrufN7Kgs5hZ1xHy9u/9fo3/vqnjfJRbo+F6jsapiLiC+XPyyiTG/D1zm7pc2K2YWdwNiStlRxBfQXxFzVVdWPWfMY20xonq+u5+bPX4lsUb29kRrwiKiReGv2e8bmrI2USlhyqRgZq8Apnod0x3qiF3X0P8c8Q4nRo5eSDTTPULMnzyKGGyyITE45KS8TZdZX+tpxEIIfyNqri9y9/dkv9+FmK/3zjz9T1l/1kPEsm3VNcznq/p3X07MXTzc3W/PtfNNliWMZ4i5x025gFe+HDXr753F3IRoHh9o0mdoCrHy0FuIpPYg0UJhRJ/j08T60Z9390fG2hcz24oYwfsc0bw7ixg49TDRPN2fHZPKMnxKmCJSLIuVbr5DDCh5X9X2LYnawe1Es9rVwPs8x018zWxTYnTnD4GL3H25mW1BzFe8yt0/b2bXEE29e/jYK9UcTCxBdwfwd+JOHlcBd1TXsi2mYRwMbO9j3IBAms9iTdgDiTVfrzWz/yYGAV1EDB57PTE3d17OeNsTyRFiGs0dxAIJfyQGGJWJVas+2cwvExOJ5mGKTCxTiEFO3xm2fV+in3Eucd4OZCMe81yYjBj4c15l5KjHsna3EnMKIUY7njlWssz8iOj7vI+ouRxC1ID/Yma/J0YMb5W95/FKlm1zDrH29NNmtjvRrP9uj9ucXQ5gsZh+Xn8kWhV+4O6XZK0WDxN/+zuJ5fL2spyLvKdINUyRCcZivuR+RNPX08Q8tw8Ti7/XdQutLN7BxBzRHauaT3cmRqQe5+4XZtNYnmaElZNqxDyLmPrxmmxwzbbESMntiX7TW4kmv8sqUySktaq6CjYkvuTcT8zzrczl7fI6b89lZut4Np3JzH5JzIf+XNXvVxvh3UmUMEUmIDO7gpgo/hxxgXuIWHy9rhtKV8X7M7Fs3g3E4J83EBfQQ8fb12RmDxMjdVdb3cbqXLxAipONPu4H3uDZercNxptK3BP1UGIq1bKqvssuqL10YydQk6zIxHQYUWvbgFgF538ajHcwcYH7D2LQx2+Im5s3cgPg44Dzzey/qmodU9z9OSXLCaWbWHWq4WSZKRGtH6e5+zKIVaOyfzsyUVaohimSiGaMPLRY8WeImPrRcNOZmd1IrOxS9z1apXUsuzNOE0dyf4m4WXqu1bE6hRKmyCTVjItnNgK323OunyqdpVNHw45ECVNERCSH7nYXQEREJAVKmCIiIjkoYYqIiOSghCkiIpKDEqaIiEgOWrhApMnM7BRiUepqQ8SKPSuJ1XbObeJE8jxlOhhY4tlNos3sMOAbwL926s1+RZpNCVOkONcSK+pAtOasT6wLexRwiJm9owkr+IwpW/f1BGDnot9LpJMpYYoU5xp3v2T4RjPbj7g91xVmtpO731VwOTYtOL7IpKA+TJEWc/frgZOBF2f/ikgCVMMUaY+vAqcCB5rZB9z9WQAz2wv4FLAbcX7+FjjH3b9d/WIzGwK+CXwdOAvYAXgg2/Y5d38qe949wJbZy35tZve6+8uqQnWb2XHEfTZfBvyZWKD9zEqZRCSohinSBtndPW4hapk7AZjZkcR9C/8JuIK4JdMmwFVm9ukaYXYEvgc8AVxA3PH+ROB/zKxybp9H3JuSLN7wAT7/RiTunwIXAWsAnwW+0PBOinQYJUyR9vlz9u/mZrYFUeu8A9jO3ee4+3HEDZkXA581s+2HvX574GJ339PdjydqpVcDewHvA8hGwFYGHn2txojYdYBd3f0D7n4s8GpiNO/hVUlXRFDCFGmnp7N/1wcOAdYEPuPuD1ee4O5PElNUuoH3D3v9Y1T1gWZNqJ/IHr43ZxmudHevirESWAr0EPc9FJGM+jBF2me97N/HgF2y/+9doya5bvbvTsO2/9bdy9Ub3H25mQ0QzbV5LKuxrZKw1636v8ikp4Qp0j4vy/69m6jRAXxwlOf3Dnv855rPisE/W+Usw1Oj/K4rZwyRSUEJU6QNzKwXeCUwCNxO1DIBpldW48lh7RG29wAPNVZCERlOfZgi7TGH+MJ6pbs/R0wfAdh1+BPNbGsz+6KZ7T/sV7sMH5hjZlsC04AlVZt1l3iRJlDCFGmxbK7lZ4ha5RnZ5suA54DTzWyzque+CDgf+Diw4bBQm/PCIB/MbA3g3Ozhf1Q97+/Zv1ObtAsik5KaZEWK8zYze1n2/8pasjOA1xNTN97t7vcCuPsyMzsBOAe4zcyuJeZV7gtsCywikmq1x4AzsgR8O7A3sYDBpe6+qOp5lb7Oc8zsR+5+anN3U2RyUMIUKc4B2U/FE8A9xHzL89x9efWT3f1cM7uDqE0eCEwBlmePL6ix8s5y4CTgdOANwArgWOArw553AfBaIlFvZ2bnNLxnIpNQ19CQujdEUpMtjXeruw+faiIiBVEfpoiISA5KmCIiIjkoYYqIiOSgPkwREZEcVMMUERHJQQlTREQkByVMERGRHJQwRUREclDCFBERyeH/A6mz+aukFjSlAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(30)])))\n",
    "depths = [2**n for n in range(16)]\n",
    "\n",
    "np.random.seed(12363)\n",
    "\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "#     return -np.log(1-np.round(x,l))\n",
    "\n",
    "# prediction = {d:{w:format_data((1-(1.e-3 + 1.e-4*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "# data = {d:{w:format_data((1-(1.e-3 + 1.e-3*(w-1)))**(w*d),5) for  w in widths} for d in depths}\n",
    "prediction = {d:{w:format_data((1-(1.e-3 + 1.e-4*(w-1)))**(w*(d-.5)),5) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(1.e-3 + 1.e-3*(w-1)))**(w**1.2*d**1.5),5) for  w in widths} for d in depths}\n",
    "\n",
    "\n",
    "boundary_data = copy.deepcopy(data)\n",
    "\n",
    "for depth in depths:\n",
    "    for width in widths:\n",
    "        if data[depth][width] > .8 or data[depth][width] < 0.01:\n",
    "            data[depth].pop(width)\n",
    "for depth in depths:\n",
    "    for indb in range(np.random.randint(1,3)):\n",
    "        try:\n",
    "            xwidth =  np.random.choice(list(data[depth].keys()))\n",
    "            if xwidth > 3 and depth>1:\n",
    "                if (xwidth,depth) not in [(6,8),(5,8)]:\n",
    "                    data[depth].pop( xwidth ) \n",
    "        except:\n",
    "            pass\n",
    "\n",
    "\n",
    "title = \"Volumetric Benchmarking of 197 Qubits \\n Direct RB Survival Probability > 2/3\"\n",
    "fig = volumetricPlot(data, widths, depths, prediction, title=title, show_threshold=0.01, pass_threshold=0.5, cmap=binary_blue, scale=1);\n",
    "boundaryPlot(boundary_data,threshold=.50, fig=fig, label='Measured');\n",
    "boundaryPlot(prediction,threshold=.5, color = 'grey', fig=fig, label = \"Predicted\", linestyle='--');\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Experiment Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Experiment Failed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Model Passed', markersize=10),\n",
    "                   Line2D([0,1], [0,0], color='k', linewidth=4, \n",
    "                         label='Experiment Pareto Frontier'),\n",
    "                   Line2D([0,1], [0,0], color='grey', linewidth=4, \n",
    "                         label='Predicted Pareto Frontier', linestyle='--')]\n",
    "plt.legend(handles=legend_elements, loc='upper right', fontsize=16)\n",
    "\n",
    "plt.savefig('example197_randomized.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(30)])))\n",
    "depths = [2**n for n in range(16)]\n",
    "def format_data(x, l=5):\n",
    "    return np.round(x,l)\n",
    "\n",
    "from matplotlib.font_manager import FontProperties\n",
    "font0 = FontProperties()\n",
    "font1 = font0.copy()\n",
    "font1.set_size(26)\n",
    "font1.set_weight('bold')\n",
    "\n",
    "prediction = {d:{w:format_data((1-(1.e-3 + 1.e-4*(w-1)))**(w*(d-.5)),5) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(1.e-3 + 1.e-3*(w-1)))**(w**1.2*d**1.5),5) for  w in widths} for d in depths}\n",
    "\n",
    "title = \"Volumetric Benchmarking of 197 Qubits \\n Direct RB Survival Probability\"\n",
    "fig,ax = volumetricPlot(data, widths, depths, prediction, title=title, show_threshold=0.01);\n",
    "ax.add_patch(Rectangle((8.6,-.6), 5, 1.1, fill=False,edgecolor='red', linewidth=4,zorder=0))\n",
    "ax.add_patch(Rectangle((-.5,15.5), 3, 9, fill=False,edgecolor='r', linestyle='-', linewidth=4,zorder=0))\n",
    "\n",
    "plt.text(5.5,17.5,'Width Deficiency', fontsize=22, fontproperties=font1)\n",
    "plt.plot([1.5,5],[20,18],'k')\n",
    "\n",
    "plt.text(7,6.5,'Depth Deficiency', fontsize=23, fontproperties=font1)\n",
    "plt.plot([12,11],[0,6],'k')\n",
    "\n",
    "\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Tested', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Predicted from Model', markersize=10)]\n",
    "plt.legend(handles=legend_elements, loc='upper right', fontsize=18)\n",
    "\n",
    "plt.savefig('example197_notes.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 16 qubits with crosstalk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = np.arange(1,16+1)\n",
    "depths = [2**n for n in range(14)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "#     return np.round(x,l)\n",
    "    return 1 if x>2./3 else 0\n",
    "\n",
    "round_to = 0\n",
    "prediction = {d:{w:format_data((1-5.e-4)**(w*d),round_to) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(1.e-3+3.e-4*(w-1)))**(w*d),round_to) for  w in widths} for d in depths}\n",
    "for d in data.keys():\n",
    "    data[d][16]=0\n",
    "    prediction[d][16]=0\n",
    "    \n",
    "boundary_data = copy.deepcopy(data)\n",
    "for w in widths:\n",
    "    check = 0\n",
    "    for d in depths:\n",
    "        if check == 2:\n",
    "            data[d].pop(w)\n",
    "        else:\n",
    "            if data[d][w] == 0:\n",
    "                check += 1\n",
    "\n",
    "title = \"Volumetric Benchmarking of 16 Qubits \\n Scrambling Circuits \\n Heavy Output Probability > 2/3k\"\n",
    "fig,ax = volumetricPlot(data, widths, depths, prediction=prediction, title=title, show_threshold = -1, cmap=binary_blue );\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Experiment Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Experiment Failed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Model Passed', markersize=10),]\n",
    "plt.legend(handles=legend_elements, loc='upper right', fontsize=16)\n",
    "\n",
    "plt.savefig('example16.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = np.arange(1,16+1)\n",
    "depths = [2**n for n in range(14)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "#     return np.round(x,l)\n",
    "    return 1 if x>2./3 else 0\n",
    "\n",
    "round_to = 0\n",
    "prediction = {d:{w:format_data((1-5.e-4)**(w*d),round_to) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(1.e-3+3.e-4*(w-1)))**(w*d),round_to) for  w in widths} for d in depths}\n",
    "for d in data.keys():\n",
    "    data[d][16]=0\n",
    "    prediction[d][16]=0\n",
    "    \n",
    "boundary_data = copy.deepcopy(data)\n",
    "for w in widths:\n",
    "    check = 0\n",
    "    for d in depths:\n",
    "        if check == 2:\n",
    "            data[d].pop(w)\n",
    "        else:\n",
    "            if data[d][w] == 0:\n",
    "                check += 1\n",
    "\n",
    "\n",
    "\n",
    "title = \"Volumetric Benchmarking of 16 Qubits \\n Scrambling Circuits \\n Heavy Output Probability > 2/3k\"\n",
    "fig,ax = volumetricPlot(data, widths, depths, prediction=prediction, title=title, show_threshold = -1, cmap=binary_blue );\n",
    "boundaryPlot(prediction, threshold=.1, fig=fig, color='grey', linestyle='--');\n",
    "boundaryPlot(boundary_data, threshold=.1, fig=fig);\n",
    "\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Experiment Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Experiment Failed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Model Passed', markersize=10),\n",
    "                  Line2D([0], [0], color='k', \n",
    "                          label='Experimental Frontier'),\n",
    "                  Line2D([0], [0], color='grey', \n",
    "                          label='Model Frontier', linestyle='--')]\n",
    "plt.legend(handles=legend_elements, loc='upper right', fontsize=16)\n",
    "\n",
    "plt.savefig('example16_boundary.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = range(1,16+1)\n",
    "depths = range(1,40)\n",
    "\n",
    "def format_data(x, l=5):\n",
    "#     return np.round(x,l)\n",
    "    return 1 if x>2./3 else 0\n",
    "\n",
    "round_to = 0\n",
    "prediction = {d:{w:format_data((1-3.e-3)**(w*d),round_to) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(3.e-3+3.e-4*(w-1)))**(w*d),round_to) for  w in widths} for d in depths}\n",
    "for w in widths:\n",
    "    check = 0\n",
    "    for d in depths:\n",
    "        if check == 1:\n",
    "            data[d].pop(w)\n",
    "        else:\n",
    "            if data[d][w] == 0:\n",
    "                check = 1\n",
    "\n",
    "title = \"Volumetric Benchmarking of 16 Qubits \\n Scrambling Circuits - Heavy Outcome Probability > 2/3\"\n",
    "fig,ax = volumetricPlot(data, widths, depths, prediction=prediction, title=title, \n",
    "                        cmap=binary_blue, \n",
    "                        flagQV=True, figsize=(20,10), scale=1, qv_threshold=.1, show_threshold=-1 );\n",
    "# ax.add_patch(Rectangle((-.5,-.5), 8, 8, color='#00AA00',zorder=0,alpha=.15))\n",
    "ax.add_patch(Rectangle((-.5,-.5), 8, 8, color='grey',zorder=0,alpha=.25))\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Experiment Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Experiment Failed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Model Passed', markersize=10),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='r', \n",
    "                         label='Quantum Volume Experiment Passed', markersize=15, markeredgewidth=5),\n",
    "                   Rectangle((-.5,-.5), 10, 10, color='grey',alpha=.25, label='Passed (Implied by Quantum Volume)')]\n",
    "plt.legend(handles=legend_elements, loc='center right', fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('QVsquare.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "widths = sorted(list(set([int(np.floor(1.2**n)) for n in range(16)])))\n",
    "depths = [2**n for n in range(20)]\n",
    "\n",
    "def format_data(x, l=5):\n",
    "#     return np.round(x,l)\n",
    "    return 1 if x>2./3 else 0\n",
    "\n",
    "round_to = 0\n",
    "prediction = {d:{w:format_data((1-3.e-3)**(w*d),round_to) for  w in widths} for d in depths}\n",
    "data = {d:{w:format_data((1-(3.e-3+3.e-4*(w-1)))**(w*d),round_to) for  w in widths} for d in depths}\n",
    "for w in widths:\n",
    "    check = 0\n",
    "    for d in depths:\n",
    "        if check == 1:\n",
    "            data[d].pop(w)\n",
    "        else:\n",
    "            if data[d][w] == 0:\n",
    "                check = 1\n",
    "\n",
    "title = \"Volumetric Benchmarking of 16 Qubits \\n Scrambling Circuits - Heavy Outcome Probability > 2/3\"\n",
    "fig,ax = volumetricPlot(data, widths, depths, prediction=prediction, title=title, \n",
    "                        cmap=binary_blue, \n",
    "                        flagQV=True, figsize=(15,7), show_threshold=-1, qv_threshold=0.1 );\n",
    "ax.add_patch(Rectangle((-.5,-.5), 4, 8, color='grey',zorder=0,alpha=.25))\n",
    "legend_elements = [Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='k', label='Experiment Passed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor='w', markeredgecolor='k', label='Experiment Failed', markersize=15),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0, label='Model Passed', markersize=10),\n",
    "                   Line2D([0], [0], marker='s', color='w', \n",
    "                          markerfacecolor=blue0,  markeredgecolor='r', \n",
    "                         label='Quantum Volume Experiment Passed', markersize=15, markeredgewidth=5),\n",
    "                   Rectangle((-.5,-.5), 10, 10, color='grey',alpha=.25, label='Passed (Implied by Quantum Volume)')]\n",
    "plt.legend(handles=legend_elements, loc='center right', fontsize=20)\n",
    "\n",
    "plt.savefig('QVlog.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

